Gravitational couplings in ${\cal N}=2$ string compactifications and Mathieu Moonshine

We evaluate the low energy gravitational couplings, $F_g$ in the heterotic $E_8\times E_8$ string theory compactified on orbifolds of $K3\times T^2$ by $g'$ which acts as a $\mathbb{Z}_N$ automorphisim on $K3$ together with a $1/N$ shift along $T^2$. The orbifold $g'$ corresponds to the conjugacy classes of the Mathieu group $M_{24}$. The holomorphic piece of $F_g$ is given in terms of a polylogarithim with index $3-2g$ and predicts the Gopakumar-Vafa invariants in the corresponding dual type II Calabi-Yau compactifications. We show that low lying Gopakumar-Vafa invariants for each of these compactifications including the twisted sectors are integers. We observe that the conifold singularity for all these compactifications occurs only when states in the twisted sectors become massless and the strength of the singularity is determined by the genus zero Gopakumar-Vafa invariant at this point in the moduli space.

==> nonchln0.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    614264,      17107]
NotebookOptionsPosition[    598165,      16646]
NotebookOutlinePosition[    598501,      16661]
CellTagsIndexPosition[    598458,      16658]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Definitions", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eis2", "[", "q_", "]"}], ":=", 
     RowBox[{"1", "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"24", " ", 
         RowBox[{"DivisorSigma", "[", 
          RowBox[{"1", ",", "k"}], "]"}], " ", 
         RowBox[{"q", "^", 
          RowBox[{"(", "k", ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "1000"}], "}"}]}], "]"}]}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "holomorphic", " ", "Eisenstein", " ", "series", " ", "of", " ", "weight",
      " ", "2"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Jacobi", " ", "theta", " ", "functions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"theta3s", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "^", "2"}], ")"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"z", "^", "j"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"theta4s", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "j"}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "^", "2"}], ")"}], "/", "2"}], ")"}]}], " ", 
        RowBox[{"z", "^", "j"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"theta2s", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
          ")"}]}], " ", 
        RowBox[{"z", "^", 
         RowBox[{"(", 
          RowBox[{"j", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{
     RowBox[{"theta1s", "[", 
      RowBox[{"q_", ",", "z_"}], "]"}], ":=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"j", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "-", 
              RowBox[{"1", "/", "2"}]}], ")"}], "^", "2"}], " ", "/", "2"}], 
          ")"}]}], " ", 
        RowBox[{"z", "^", 
         RowBox[{"(", 
          RowBox[{"j", "-", 
           RowBox[{"1", "/", "2"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eta", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "24"}], ")"}]}], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"q", "^", "j"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "1000"}], "}"}]}], "]"}]}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"Dedekind", " ", "eta"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"s", ":=", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"r", " ", "k"}], ",", "n"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"euphi", "[", "q_", "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", 
              RowBox[{"n", "^", "2"}]}], "-", "n"}], ")"}], "/", "2"}], 
          ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", 
         RowBox[{"-", "1000"}], ",", "1000"}], "}"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Euler", " ", "phi", " ", "function"}], ",", " ", 
     RowBox[{"sum", " ", "form"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"eup", "[", "q_", "]"}], ":=", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"q", "^", "j"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "1000"}], "}"}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Euler", " ", "phi", " ", "function"}], ",", " ", 
      RowBox[{"product", " ", "form"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e4", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"theta2s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], "+", 
        RowBox[{
         RowBox[{"theta3s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], "+", 
        RowBox[{
         RowBox[{"theta4s", "[", 
          RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], ")"}]}]}], ";", " ", 
    RowBox[{"(*", 
     SubscriptBox["E", "4"], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"e6", "[", "q_", "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"theta2s", "[", 
            RowBox[{"q", ",", "1"}], "]"}], "^", "8"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"theta3s", "[", 
             RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
           RowBox[{
            RowBox[{"theta4s", "[", 
             RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"theta3s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"theta4s", "[", 
             RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "-", 
           RowBox[{
            RowBox[{"theta2s", "[", 
             RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"theta4s", "[", 
           RowBox[{"q", ",", "1"}], "]"}], "^", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"theta3s", "[", 
             RowBox[{"q", ",", "1"}], "]"}], "^", "4"}], "+", 
           RowBox[{
            RowBox[{"theta2s", "[", 
             RowBox[{"q", ",", "1"}], "]"}], "^", "4"}]}], ")"}]}]}], 
       ")"}]}]}], ";", 
    RowBox[{"(*", 
     SubscriptBox["E", "6"], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.72275743404373*^9, 3.722757549814105*^9}, {
  3.722760334995434*^9, 3.722760351871806*^9}}],

Cell[TextData[{
 "This file contains the results of g=0 GV invariants for 11A, 14A, 15A, 23A, \
2B and 3B. (non-CHL)\nIn this program we basically sum over s as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sum]", "s"], 
    RowBox[{"2", 
     SuperscriptBox["e", 
      RowBox[{
       RowBox[{"-", "2"}], "\[Pi]isl"}]], 
     SuperscriptBox["f", 
      RowBox[{"(", 
       RowBox[{"r", ",", "s"}], ")"}]]}]}], TraditionalForm]]],
 " and here ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "=", 
    SubscriptBox["n", "2"]}], TraditionalForm]]],
 ". To take out ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["n", "0"], "m"], TraditionalForm]]],
 " one needs to be careful of the vector \[OpenCurlyDoubleQuote]m\
\[CloseCurlyDoubleQuote] and put a negative sign. \nHowever the integrality \
of these can be checked easily from the q-expansion as follows."
}], "Text",
 CellChangeTimes->{{3.722757584658176*^9, 3.722757672178295*^9}, {
  3.722758432077527*^9, 3.7227586646086893`*^9}, {3.722758719867856*^9, 
  3.722758755376313*^9}, {3.722760388924733*^9, 3.722760390120508*^9}, {
  3.722931639966235*^9, 3.7229316399662952`*^9}, {3.7229316794207993`*^9, 
  3.722931698231751*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"11", "A"}], "*)"}]], "Input",
 CellChangeTimes->{{3.72275783258394*^9, 3.722757835755679*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["d", "l"], "=", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox[
       SuperscriptBox["n", "0"], "m"]}], " ", "checking", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "s"}], ")"}], " ", "sector"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "11"}], " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"e6", "[", "q", "]"}], "/", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "\n", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", "132"}], 
         RowBox[{"e6", "[", "q", "]"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", "12", ")"}]}], 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "11"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"11", "-", "1"}], ")"}]}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "/", "5"}], " ", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "2"}], 
         RowBox[{
          RowBox[{"eta", "[", 
           RowBox[{"q", "^", "11"}], "]"}], "^", "2"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.711034442183769*^9, 3.711034480035522*^9}, {
  3.711034591809024*^9, 3.711034624845558*^9}, {3.7227587656159983`*^9, 
  3.722758784022339*^9}, {3.722760383813895*^9, 3.7227603988840227`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", 
    RowBox[{"11", " ", "q"}]], "-", 
   FractionBox["480", "11"], "-", 
   FractionBox[
    RowBox[{"282888", " ", "q"}], "11"], "-", 
   FractionBox[
    RowBox[{"17058560", " ", 
     SuperscriptBox["q", "2"]}], "11"], "-", 
   FractionBox[
    RowBox[{"477516780", " ", 
     SuperscriptBox["q", "3"]}], "11"], "-", 
   FractionBox[
    RowBox[{"8606976768", " ", 
     SuperscriptBox["q", "4"]}], "11"], "-", 
   FractionBox[
    RowBox[{"115311621680", " ", 
     SuperscriptBox["q", "5"]}], "11"], "-", 
   RowBox[{"112914404352", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   FractionBox[
    RowBox[{"11292809553810", " ", 
     SuperscriptBox["q", "7"]}], "11"], "-", 
   FractionBox[
    RowBox[{"89550084115200", " ", 
     SuperscriptBox["q", "8"]}], "11"], "-", 
   FractionBox[
    RowBox[{"633939579538920", " ", 
     SuperscriptBox["q", "9"]}], "11"], "-", 
   FractionBox[
    RowBox[{"4076197478576640", " ", 
     SuperscriptBox["q", "10"]}], "11"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[2, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-480, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-282888, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-17058560, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-477516780, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8606976768, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-115311621680, 11], 0, 0, 0, 0, 0, 0, 0, -112914404352, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[-11292809553810, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-89550084115200, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-633939579538920, 11], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4076197478576640, 11]}, -8, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711034650921307*^9, 3.7227578939751377`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", 
    RowBox[{"11", " ", "q"}]], "+", 
   FractionBox["884", "11"], "+", 
   FractionBox[
    RowBox[{"111682", " ", "q"}], "11"], "+", 
   FractionBox[
    RowBox[{"3530470", " ", 
     SuperscriptBox["q", "2"]}], "11"], "+", 
   FractionBox[
    RowBox[{"62226358", " ", 
     SuperscriptBox["q", "3"]}], "11"], "+", 
   FractionBox[
    RowBox[{"771183870", " ", 
     SuperscriptBox["q", "4"]}], "11"], "+", 
   FractionBox[
    RowBox[{"7493108280", " ", 
     SuperscriptBox["q", "5"]}], "11"], "+", 
   RowBox[{"5518583120", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   FractionBox[
    RowBox[{"426368545720", " ", 
     SuperscriptBox["q", "7"]}], "11"], "+", 
   FractionBox[
    RowBox[{"2666384115390", " ", 
     SuperscriptBox["q", "8"]}], "11"], "+", 
   FractionBox[
    RowBox[{"15134112000430", " ", 
     SuperscriptBox["q", "9"]}], "11"], "+", 
   FractionBox[
    RowBox[{"79089895463162", " ", 
     SuperscriptBox["q", "10"]}], "11"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[2, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[884, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[111682, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[3530470, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[62226358, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[771183870, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[7493108280, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 5518583120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[426368545720, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[2666384115390, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[15134112000430, 11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[79089895463162, 11]}, -24, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.711034650921307*^9, 3.722757894893242*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%8", "+", 
  RowBox[{"10", "%9", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"r", "=", "0"}], ",", 
     RowBox[{"l", "=", "0"}], ",", 
     RowBox[{"11", "n"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.722757905964877*^9, 3.722757960904497*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", "q"], "+", "760", "+", 
   RowBox[{"75812", " ", "q"}], "+", 
   RowBox[{"1658740", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"13158800", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"81376188", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"3670958080", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"57728573152", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"639011281510", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5716931178300", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"43872587230420", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"298663502176820", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1DsKAjEQgOGIii4+r+ABhHnsPHIEwcojWAhWFuv9MeM2uUHS/JDuY5LM
5fl5vIZFStMqpXR/T99bOST6F7rostS0taLuOkTi2NOUNqWo4ja2ltTdhopR
3KE1pe5QenVkU3TvQjR3Fy5WgywO3lpTdx8yMSMXK/fZ08s/BE05AyI5Crb2
1D3OY0PNjGjOXf2CU+BGdqOyNohhpNaiuufQUXZVFiA0dYIfnnaXPg==
   "], -24, 241, 24],
  
  Editable->False]], "Output",
 CellChangeTimes->{3.722757961547893*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%8", "-", "%9", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"r", "=", "0"}], ",", 
    RowBox[{"l", "\[NotEqual]", "0"}], ",", 
    RowBox[{"11", "n"}], ",", " ", 
    RowBox[{
     RowBox[{"or", " ", "r"}], "\[NotEqual]", "0"}], ",", 
    RowBox[{"l", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7227579678637447`*^9, 3.7227579712634287`*^9}, {
  3.722758803052074*^9, 3.722758837624793*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "124"}], "-", 
   RowBox[{"35870", " ", "q"}], "-", 
   RowBox[{"1871730", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"49067558", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"852560058", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"11164066360", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"118432987472", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1065379827230", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"8383315293690", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"59006699230850", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"377753397639982", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN07kNQjEMgOGHhBAgrhUYAMmx42uEJ1ExAgUSFcVjcTYgR5MNkuaXy092
cn1+Hq/fNE3LOuX+Xr5zHm4B47xKAwzRTSYRm/aGtN2WPZkGpd6UtrvMig6i
zDaEqHafXcbIAjAU7FDuGIJEECHpzWl7rDSLhG4aFYdQ1Z6KDYRJ3VBxqE9Q
cEZGFBidxHuD2p4zjh3Sc3NPezPuLWp7yTpSVSZyFfJ03T8JE45j
   "], 0, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.722758858677909*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"d_l", " ", "in", " ", "twisted", " ", "sectors"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"e4", "[", "q", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
              RowBox[{"l", "/", "11"}]}], ")"}]}], 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "/", "132"}], 
              RowBox[{"e6", "[", "q", "]"}]}], "-", 
             RowBox[{
              RowBox[{"2", "/", 
               RowBox[{"(", "132", ")"}]}], 
              RowBox[{"e4", "[", "q", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                 RowBox[{"eis2", "[", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                   RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "11"}], ")"}]}], 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{"2", "Pi", " ", "I", " ", 
                 RowBox[{"s", "/", "11"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
              RowBox[{
               RowBox[{"euphi", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "11"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
               "2"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
     RowBox[{"l", "\[Rule]", "0"}]}], "//", "FullSimplify"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.711074381337553*^9, 3.711074557542487*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "124"}], "-", 
   RowBox[{"35870", " ", "q"}], "-", 
   RowBox[{"1871730", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"49067558", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"852560058", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"11164066360", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"118432987472", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1065379827230", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"8383315293690", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"59006699230850", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"377753397639982", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1jsKQjEQheGIIiq+tuAChCSTeS3hgpVLsBCsRHT/eEdBcAWZYpqPlKf4
SXK43M/XxzSl5yyldLo9X4MdjqW2YTIechgOc0sCULj3kNCPC4uiCBeG3lNC
Py4ti6aZGFFcLAo9uLIuBCtSzhFG+HNtYZRSqGUioN5zQj9uvmlIg6rCjauL
VaEHt582MiGwSuUan9DwPw4BAShYFUh7Dwr9uLM4UPP43VAd7w3B3otCP+6t
DmBmBFAm0PF1eQP06L71
   "], 0, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.711074567931848*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "1"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074579742092*^9, 3.711074579933737*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "11"}]]}]}], "-", 
   RowBox[{"6058", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "11"}]]}], "-", 
   RowBox[{"890228", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "11"}]]}], "-", 
   RowBox[{"33088232", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "11"}]]}], "-", 
   RowBox[{"685510616", " ", 
    SuperscriptBox["q", 
     RowBox[{"45", "/", "11"}]]}], "-", 
   RowBox[{"9947525842", " ", 
    SuperscriptBox["q", 
     RowBox[{"56", "/", "11"}]]}], "-", 
   RowBox[{"112630756376", " ", 
    SuperscriptBox["q", 
     RowBox[{"67", "/", "11"}]]}], "-", 
   RowBox[{"1058255999558", " ", 
    SuperscriptBox["q", 
     RowBox[{"78", "/", "11"}]]}], "-", 
   RowBox[{"8581901635678", " ", 
    SuperscriptBox["q", 
     RowBox[{"89", "/", "11"}]]}], "-", 
   RowBox[{"61708588313240", " ", 
    SuperscriptBox["q", 
     RowBox[{"100", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, 8, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1z0KAjEQhuGIiqiotaUHEOZnZzI5woKVR7AQrCzW+2MipPAGW3zNE9JN
8TIhl8f7/jwvU5pWKaXba/qM9ZKuLOOingThuG5FOFnMYho4BzetiSgkgipg
d9uqUKUIUbwgsLtrXXiYMTn7LEaCc3DfwihlyCYWA1YG7B5aGcziStlcM7YG
7B5/bdQPiZiVUgw/E/gfR1hwIXY1z4gDdk8tDudMNZBQVhnoC/UTkL4=
   "], 8, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.7110745902416153`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "2"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074595716585*^9, 3.711074595892078*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "11"}]]]}], "-", 
   RowBox[{"1012", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "11"}]]}], "-", 
   RowBox[{"149568", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "11"}]]}], "-", 
   RowBox[{"5697252", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "11"}]]}], "-", 
   RowBox[{"122072064", " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "11"}]]}], "-", 
   RowBox[{"1842473816", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "11"}]]}], "-", 
   RowBox[{"21761254596", " ", 
    SuperscriptBox["q", 
     RowBox[{"57", "/", "11"}]]}], "-", 
   RowBox[{"213482898508", " ", 
    SuperscriptBox["q", 
     RowBox[{"68", "/", "11"}]]}], "-", 
   RowBox[{"1807013529378", " ", 
    SuperscriptBox["q", 
     RowBox[{"79", "/", "11"}]]}], "-", 
   RowBox[{"13547428252084", " ", 
    SuperscriptBox["q", 
     RowBox[{"90", "/", "11"}]]}], "-", 
   RowBox[{"91690468819496", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -72, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1zkOAjEMheGwCcR6Bg6AZDtOYh9hJCqOQIFEhdBwfzEzKAU3SPGaLyld
/Mpyvr9uj/cihH4ZQrg++083HzYX6WbDQhB2qzEIJkYTsLqemlBP2ZqYB7bg
ZqwiZS+ScFjA6nbMgkWoCGVtYiTYgrspDFPREo1zEzPBFtyPZQiXzJI0OdKA
1cMvjagm5pYID1BYPYbpQqFCHJN4LIgDVk9THDFpUbHhh0KGtyj8q8M5O2k2
Y1fPX9w8vQU=
   "], -72, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.71107460613136*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "3"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074614074863*^9, 3.711074614266757*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "11"}]]]}], "-", 
   RowBox[{"1016", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "11"}]]}], "-", 
   RowBox[{"151574", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "11"}]]}], "-", 
   RowBox[{"5987286", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "11"}]]}], "-", 
   RowBox[{"132123644", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "11"}]]}], "-", 
   RowBox[{"2035868044", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "11"}]]}], "-", 
   RowBox[{"24375885874", " ", 
    SuperscriptBox["q", 
     RowBox[{"58", "/", "11"}]]}], "-", 
   RowBox[{"241203194008", " ", 
    SuperscriptBox["q", 
     RowBox[{"69", "/", "11"}]]}], "-", 
   RowBox[{"2052137729590", " ", 
    SuperscriptBox["q", 
     RowBox[{"80", "/", "11"}]]}], "-", 
   RowBox[{"15427130318424", " ", 
    SuperscriptBox["q", 
     RowBox[{"91", "/", "11"}]]}], "-", 
   RowBox[{"104525914067920", " ", 
    SuperscriptBox["q", 
     RowBox[{"102", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt170NAjEMhuHwJxD/KzAAku3EF2eEk6gYgQKJCqFjf5EEHSuQ4mueS+ni
lZM73Z7X+2vm3DB3zl0ew7uf5sNZ+kn+EIT9ogTBxF0T08AWXNYmlDWGJuaB
LbgqVWiyKIZlAUfXJQv2wuK7gH0BRzclDCGv1hmhDPhzW8sIPqqZGh4Z8Ofu
mwbnvcEpEFkTU8EW3Nc2SIV9jJI0/Xsg2I4HV/9Zg0T2eXdYEFwrcPRY66Cg
ookDdTEJfQBnCL0H
   "], -64, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.711074624504957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "4"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074630841308*^9, 3.711074631080988*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "11"}]]]}], "-", 
   RowBox[{"1018", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "11"}]]}], "-", 
   RowBox[{"152588", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "11"}]]}], "-", 
   RowBox[{"6137814", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "11"}]]}], "-", 
   RowBox[{"137944244", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "11"}]]}], "-", 
   RowBox[{"2159795522", " ", 
    SuperscriptBox["q", 
     RowBox[{"48", "/", "11"}]]}], "-", 
   RowBox[{"26199373216", " ", 
    SuperscriptBox["q", 
     RowBox[{"59", "/", "11"}]]}], "-", 
   RowBox[{"261922689332", " ", 
    SuperscriptBox["q", 
     RowBox[{"70", "/", "11"}]]}], "-", 
   RowBox[{"2246065273538", " ", 
    SuperscriptBox["q", 
     RowBox[{"81", "/", "11"}]]}], "-", 
   RowBox[{"16985575804610", " ", 
    SuperscriptBox["q", 
     RowBox[{"92", "/", "11"}]]}], "-", 
   RowBox[{"115590009038196", " ", 
    SuperscriptBox["q", 
     RowBox[{"103", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -56, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1zsKAjEQxvH4QvF9BQ8gzCMzyRxhwcojWAhWIuv9cRPIGUwxzS9bfsWf
sLk83vfnZxHCuAwh3F7jd5hPH1caZtMBrjusShAImLtY4/bgujYhJNmrcJub
UoUip4yxi0FuD25LFlMVFiNFD8Nt7koYhGLJRMj/Od3mvpahaMaJCbWLUW4P
HloaRJqN2a8Nt3msbVBUUKHEwv46cZunEgeqZZEkGaLivxe5/XiudaCIAYAB
ZzT9ATotvTE=
   "], -56, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.7110746412219467`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "5"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074647471911*^9, 3.7110746478315783`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "11"}]]]}], "-", 
   RowBox[{"1022", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "11"}]]}], "-", 
   RowBox[{"154598", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "11"}]]}], "-", 
   RowBox[{"6429856", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "11"}]]}], "-", 
   RowBox[{"148286836", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "11"}]]}], "-", 
   RowBox[{"2363373792", " ", 
    SuperscriptBox["q", 
     RowBox[{"49", "/", "11"}]]}], "-", 
   RowBox[{"29010603082", " ", 
    SuperscriptBox["q", 
     RowBox[{"60", "/", "11"}]]}], "-", 
   RowBox[{"292290251532", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "11"}]]}], "-", 
   RowBox[{"2518968714668", " ", 
    SuperscriptBox["q", 
     RowBox[{"82", "/", "11"}]]}], "-", 
   RowBox[{"19107230908014", " ", 
    SuperscriptBox["q", 
     RowBox[{"93", "/", "11"}]]}], "-", 
   RowBox[{"130246166079752", " ", 
    SuperscriptBox["q", 
     RowBox[{"104", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -48, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1ztuQjEQhWETiILCK1tgAZHmYY9nlnClVCwhBRIVimD/yvVF3oOL03x2
eYq/sM+/98v1b53SY5NS+rk9ntPbfPmWaTUfBOH03oJgEjQBux9LEyWX8CH2
wBHctiosS3ixIQbBEfxsWXB2cXNFGLC7a2GImmrVGnhfwO5+KSOIyUjJkQbs
Hl5pyFyHFC6KNmD3uLRR2MO8cjbD7wR2Ty0ODqYqSkFOnIfYBUfwa6lDSbKx
GdWoRf4BNMC9Ig==
   "], -48, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.711074657925166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "6"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.71107466617419*^9, 3.711074666389835*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "11"}]]]}], "-", 
   RowBox[{"2024", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "11"}]]}], "-", 
   RowBox[{"299112", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "11"}]]}], "-", 
   RowBox[{"11382392", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "11"}]]}], "-", 
   RowBox[{"242365706", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "11"}]]}], "-", 
   RowBox[{"3619075316", " ", 
    SuperscriptBox["q", 
     RowBox[{"50", "/", "11"}]]}], "-", 
   RowBox[{"42163606022", " ", 
    SuperscriptBox["q", 
     RowBox[{"61", "/", "11"}]]}], "-", 
   RowBox[{"407339789556", " ", 
    SuperscriptBox["q", 
     RowBox[{"72", "/", "11"}]]}], "-", 
   RowBox[{"3392924786552", " ", 
    SuperscriptBox["q", 
     RowBox[{"83", "/", "11"}]]}], "-", 
   RowBox[{"25028198718844", " ", 
    SuperscriptBox["q", 
     RowBox[{"94", "/", "11"}]]}], "-", 
   RowBox[{"166710233381528", " ", 
    SuperscriptBox["q", 
     RowBox[{"105", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -40, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2DsKQjEQheH4Qny7BRcgzCOZTJZwwcolWAhWItf9442QPaQ4zZeUU/xM
IJfH+/78LEIYlyGE22v8DvPpco3DbDoIwmFVgxASNAGb638TpTBLF/PAHtzU
KpjVRQu6gM1t7UKiqKVM1sVIsAd3NQw1LpSTMsqAzX0tIwqbGhkJXhPYPPzT
oKxaspeUsDZg81jbmMKQIjG7pYTFAZunGockEufimd0jvjRg81zrYLPMJKrq
nMR/yWe9XA==
   "], -40, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.7110746765267878`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "7"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074682748736*^9, 3.71107468318834*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "11"}]]]}], "-", 
   RowBox[{"2030", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "11"}]]}], "-", 
   RowBox[{"302124", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "11"}]]}], "-", 
   RowBox[{"11818940", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "11"}]]}], "-", 
   RowBox[{"257656820", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "11"}]]}], "-", 
   RowBox[{"3916151384", " ", 
    SuperscriptBox["q", 
     RowBox[{"51", "/", "11"}]]}], "-", 
   RowBox[{"46210288740", " ", 
    SuperscriptBox["q", 
     RowBox[{"62", "/", "11"}]]}], "-", 
   RowBox[{"450468471232", " ", 
    SuperscriptBox["q", 
     RowBox[{"73", "/", "11"}]]}], "-", 
   RowBox[{"3775549779892", " ", 
    SuperscriptBox["q", 
     RowBox[{"84", "/", "11"}]]}], "-", 
   RowBox[{"27967032214694", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "11"}]]}], "-", 
   RowBox[{"186782989327688", " ", 
    SuperscriptBox["q", 
     RowBox[{"106", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1k0KAjEMhuH6h/jvFTyA0KRtkh5hwJVHcCG4EtH740QYrzBdfJunXWbx
kvZ0e17vr1kI73kI4fJ4f7ppfznnbtIfEcJu4UFwTGPPAdtx6U2kyMTYFHBw
5VUQGVnNY88C23HtXXBRKWI89jCwHTceRqokVCgZnhI4uPUysjBFNlO8JvDv
7pdGiVksK3HiJqaCLbj3NpJqKbmqVquIAw4ePA7WKhoTM2Wp+HHAwaPXQSZq
3O+NxCpmX1MfvXw=
   "], -32, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.711074693499526*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "8"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074700507004*^9, 3.711074701074828*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "11"}]]]}], "-", 
   RowBox[{"3032", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "11"}]]}], "-", 
   RowBox[{"446644", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "11"}]]}], "-", 
   RowBox[{"16774484", " ", 
    SuperscriptBox["q", 
     RowBox[{"30", "/", "11"}]]}], "-", 
   RowBox[{"352170208", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "11"}]]}], "-", 
   RowBox[{"5186841960", " ", 
    SuperscriptBox["q", 
     RowBox[{"52", "/", "11"}]]}], "-", 
   RowBox[{"59648580040", " ", 
    SuperscriptBox["q", 
     RowBox[{"63", "/", "11"}]]}], "-", 
   RowBox[{"569311600500", " ", 
    SuperscriptBox["q", 
     RowBox[{"74", "/", "11"}]]}], "-", 
   RowBox[{"4688884315530", " ", 
    SuperscriptBox["q", 
     RowBox[{"85", "/", "11"}]]}], "-", 
   RowBox[{"34227769582012", " ", 
    SuperscriptBox["q", 
     RowBox[{"96", "/", "11"}]]}], "-", 
   RowBox[{"225782937267176", " ", 
    SuperscriptBox["q", 
     RowBox[{"107", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2L0NAjEMhuHwJ8Q/KzAAku04tjPCSVSMQIFEhdCxv7icxAznwimepPyK
t8rl8b4/P4uU+mVK6fbqv918eFylmw0XhGG3akFkyORiTejBdWuCWYTZxZ7Q
g5tWBYoqs0UX4d9t6yIXQgUCczEp9OCuhVHQxBirTL0m9ON+LKMKWzEAnnpO
6MfDmIbUjCgABabeE/rx2NpgseFwxlLy1INCP55aHJmJVKUWI8D40gj/nlsd
REWNalYSRZUfkLq9aA==
   "], -24, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.711074712314508*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "11"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "/", "132"}], 
             RowBox[{"e6", "[", "q", "]"}]}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", "132", ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "11"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}]}], ")"}], 
              "/", 
              RowBox[{"(", 
               RowBox[{"11", "-", "1"}], ")"}]}]}], "+", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "55"}], " ", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "11"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", "I", " ", 
                RowBox[{"s", "/", "11"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
             RowBox[{
              RowBox[{"euphi", "[", 
               RowBox[{
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "11"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "Pi", " ", "I", " ", 
                   RowBox[{"s", "/", "11"}]}], ")"}]}]}], "]"}], "^", 
              "2"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "9"}]}], "//", "FullSimplify"}], "\n"}]], "Input",\

 CellChangeTimes->{{3.711074716897735*^9, 3.711074717249408*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "11"}]]]}], "-", 
   RowBox[{"3040", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "11"}]]}], "-", 
   RowBox[{"450658", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "11"}]]}], "-", 
   RowBox[{"17355544", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "11"}]]}], "-", 
   RowBox[{"372412844", " ", 
    SuperscriptBox["q", 
     RowBox[{"42", "/", "11"}]]}], "-", 
   RowBox[{"5577846326", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "11"}]]}], "-", 
   RowBox[{"64945121636", " ", 
    SuperscriptBox["q", 
     RowBox[{"64", "/", "11"}]]}], "-", 
   RowBox[{"625466177432", " ", 
    SuperscriptBox["q", 
     RowBox[{"75", "/", "11"}]]}], "-", 
   RowBox[{"5184626311652", " ", 
    SuperscriptBox["q", 
     RowBox[{"86", "/", "11"}]]}], "-", 
   RowBox[{"38017772633432", " ", 
    SuperscriptBox["q", 
     RowBox[{"97", "/", "11"}]]}], "-", 
   RowBox[{"251555293649390", " ", 
    SuperscriptBox["q", 
     RowBox[{"108", "/", "11"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"881", "/", "88"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 881, 88],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt101qQjEUhuFUK6Jt1S10AULOb3KXcMGRS3AgdCSi+8cc4eoSmsE3eZLh
Gbzk5/d0OZ6v85Runymlw9/tPs7aZu/jR1syhOMigpCs/z0H7MdlNKGW3WoX
88AeXEUVVMTMVLuYCPbgOrqQwkpcEQZ8+RVhmJVS1YXx6IST31GG66BGTC5I
A07+PNNgU3cqRYW7mAr24CbaMGrXCbsQuSEOOLmNOKTmdmqUlofg6IBvd1EH
G7XPKw/Snh4y5AfC171m
   "], -16, 881, 88],
  Editable->False]], "Output",
 CellChangeTimes->{3.7110747276853313`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "******)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"23", "A", " ", "orbifold"}], "*)"}]], "Input",
 CellChangeTimes->{{3.72275902082236*^9, 3.7227590304236298`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f23", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "q"}], "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "5"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "15"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "17"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "19"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "21"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "25"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "33"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "35"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "45"]}], "-", 
    SuperscriptBox["q", "46"], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "49"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "51"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "55"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "73"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "75"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "77"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "79"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "81"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "83"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "85"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "89"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "91"]}], "-", 
    SuperscriptBox["q", "92"], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "93"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "95"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "97"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "99"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["q", "103"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "111"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "113"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "115"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "117"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "119"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "121"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "123"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "125"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["q", "127"]}], "-", 
    RowBox[{"25", " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["q", "131"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "133"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "135"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "136"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "137"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "138"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "139"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "141"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "143"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "145"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "147"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "149"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "151"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "153"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "155"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "157"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "158"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "159"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "160"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "161"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "162"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "163"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "164"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "165"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "166"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "167"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "168"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "169"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["q", "170"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "171"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["q", "173"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "174"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "175"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "176"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "177"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "178"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "179"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "180"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "181"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "182"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["q", "183"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "185"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "186"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "187"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "188"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "189"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "190"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "191"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "192"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "193"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "194"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "195"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "196"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "197"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "198"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["q", "199"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "200"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "201"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "202"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "203"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "204"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "205"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["q", "206"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "207"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "208"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "209"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "210"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "211"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "212"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "213"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "214"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "216"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "217"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "219"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "220"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "221"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "222"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "223"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["q", "224"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "225"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "226"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "227"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "228"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["q", "229"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "230"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["q", "231"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "233"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "234"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "235"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "236"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["q", "237"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "238"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["q", "239"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "240"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "241"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["q", "242"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "244"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "245"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "246"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "247"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "248"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "249"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "250"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "251"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "252"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "253"]}], "+", 
    RowBox[{"29", " ", 
     SuperscriptBox["q", "254"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["q", "255"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["q", "256"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "257"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "259"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "260"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "261"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "262"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "263"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "264"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["q", "265"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "266"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "267"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "269"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "270"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "271"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["q", "272"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "273"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["q", "274"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["q", "275"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "276"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "277"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "278"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "281"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "282"]}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["q", "283"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "284"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "285"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "286"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "287"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "288"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "289"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "290"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "291"]}], "-", 
    SuperscriptBox["q", "292"], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "293"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "294"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "295"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "296"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "297"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["q", "298"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "299"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "300"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711076227809958*^9, 3.711076240130681*^9}, {
   3.711089529399438*^9, 3.711089545293153*^9}, {3.711089601198824*^9, 
   3.7110896054828863`*^9}, 3.711089687532845*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f23q", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", "q"}], "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "5"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "15"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "17"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "19"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "21"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "25"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "33"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "35"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "45"]}], "-", 
    SuperscriptBox["q", "46"], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "49"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "51"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "55"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "73"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "75"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "77"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "79"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "81"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "83"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "85"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "89"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "91"]}], "-", 
    SuperscriptBox["q", "92"], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "93"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "95"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "97"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "99"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "100"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7110856546155653`*^9, 3.7110856697024603`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"d_l", " ", "in", " ", "untwisted", " ", "sector"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "23"}], " ", 
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"e6", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"23", " ", "24"}], ")"}]}], 
         RowBox[{"e6", "[", "q", "]"}]}], "+", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", "24", ")"}]}], 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23", " ", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "23"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"23", "-", "1"}], ")"}]}]}], "-", 
        RowBox[{
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"161", "/", "22"}], " ", 
            RowBox[{
             RowBox[{"eta", "[", "q", "]"}], "^", "2"}], 
            RowBox[{
             RowBox[{"eta", "[", 
              RowBox[{"q", "^", "23"}], "]"}], "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "22"}], 
            RowBox[{"f23q", "[", "q", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.71108887945658*^9, 3.7110888973991957`*^9}, {
  3.7110889295642557`*^9, 3.711088978328121*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", 
    RowBox[{"23", " ", "q"}]], "-", 
   FractionBox["480", "23"], "-", 
   FractionBox[
    RowBox[{"282888", " ", "q"}], "23"], "-", 
   FractionBox[
    RowBox[{"17058560", " ", 
     SuperscriptBox["q", "2"]}], "23"], "-", 
   FractionBox[
    RowBox[{"477516780", " ", 
     SuperscriptBox["q", "3"]}], "23"], "-", 
   FractionBox[
    RowBox[{"8606976768", " ", 
     SuperscriptBox["q", "4"]}], "23"], "-", 
   FractionBox[
    RowBox[{"115311621680", " ", 
     SuperscriptBox["q", "5"]}], "23"], "-", 
   FractionBox[
    RowBox[{"1242058447872", " ", 
     SuperscriptBox["q", "6"]}], "23"], "-", 
   FractionBox[
    RowBox[{"11292809553810", " ", 
     SuperscriptBox["q", "7"]}], "23"], "-", 
   FractionBox[
    RowBox[{"89550084115200", " ", 
     SuperscriptBox["q", "8"]}], "23"], "-", 
   FractionBox[
    RowBox[{"633939579538920", " ", 
     SuperscriptBox["q", "9"]}], "23"], "-", 
   FractionBox[
    RowBox[{"4076197478576640", " ", 
     SuperscriptBox["q", "10"]}], "23"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[2, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-480, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-282888, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-17058560, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-477516780, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-8606976768, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-115311621680, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1242058447872, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-11292809553810, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-89550084115200, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-633939579538920, 23], 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4076197478576640, 23]}, -8, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{{3.711088971544737*^9, 3.711088979482669*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", 
    RowBox[{"23", " ", "q"}]], "+", 
   FractionBox["946", "23"], "+", 
   FractionBox[
    RowBox[{"129433", " ", "q"}], "23"], "+", 
   FractionBox[
    RowBox[{"4373921", " ", 
     SuperscriptBox["q", "2"]}], "23"], "+", 
   FractionBox[
    RowBox[{"73350010", " ", 
     SuperscriptBox["q", "3"]}], "23"], "+", 
   FractionBox[
    RowBox[{"725409346", " ", 
     SuperscriptBox["q", "4"]}], "23"], "+", 
   FractionBox[
    RowBox[{"3879591960", " ", 
     SuperscriptBox["q", "5"]}], "23"], "-", 
   FractionBox[
    RowBox[{"5309194232", " ", 
     SuperscriptBox["q", "6"]}], "23"], "-", 
   FractionBox[
    RowBox[{"371792030812", " ", 
     SuperscriptBox["q", "7"]}], "23"], "-", 
   FractionBox[
    RowBox[{"4888869281245", " ", 
     SuperscriptBox["q", "8"]}], "23"], "-", 
   FractionBox[
    RowBox[{"44962368859585", " ", 
     SuperscriptBox["q", "9"]}], "23"], "-", 
   FractionBox[
    RowBox[{"338843222524817", " ", 
     SuperscriptBox["q", "10"]}], "23"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[2, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[946, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[129433, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[4373921, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 
    Rational[73350010, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 
    Rational[725409346, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[3879591960, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 
    Rational[-5309194232, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 
    Rational[-371792030812, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-4888869281245, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-44962368859585, 23], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-338843222524817, 23]}, -24, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{{3.711088971544737*^9, 3.711088980127392*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%39", "+", 
  RowBox[{"22", "%40", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"r", "=", "0"}], ",", 
     RowBox[{"l", "=", "0"}], ",", 
     RowBox[{"23", "n"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.711089003652336*^9, 3.711089010868333*^9}, {
  3.722759154892082*^9, 3.722759158596038*^9}, {3.722760159921381*^9, 
  3.722760160505013*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", "q"], "+", "884", "+", 
   RowBox[{"111506", " ", "q"}], "+", 
   RowBox[{"3442074", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"49399280", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"319653428", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"1302634720", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"59080900912", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"846618879638", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"8569791665330", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"70570073671730", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"501336885831418", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1DsOwjAMgOEgEFDxvAIHQLJjx48jIDFxBAakTgzl/iJpl96gXj4p2y/b
yu39fX26VUrDJqX07Iffoz5SHoUQrqtmHKJlcltFxAISImdyVyXmDBppVPsq
O7lnWzplbteGhS6FOFuIoslD9Y4EWYg1L10z99jKioOBAzhG+iBOLc1YBM3U
hSIt9Dy2FXF1lHputHTQ3EuLUygKoCSKGqruOl4cIJGYFSNktD/7+JeS
   "], -24, 241, 24],
  
  Editable->False]], "Output",
 CellChangeTimes->{3.7110890117292423`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%39", "-", "%40", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"r", "\[NotEqual]", "0"}], ",", 
    RowBox[{"l", "=", "0"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7110890154250593`*^9, 3.7110890188673573`*^9}, {
  3.722759163435442*^9, 3.722759185865622*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "62"}], "-", 
   RowBox[{"17927", " ", "q"}], "-", 
   RowBox[{"931847", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"23950730", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"405755918", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"5182226680", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"53771706680", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"474826848826", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"3680922384085", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"25607704812145", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"162493663306601", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"241", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 241, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOFDIBBvVmAAJD8S2xnhJCpGoECiojgWZwPiS3MbnJvfKT/Z
uT4/j9ev67phVXN/D99+WR83oX5RJ4To2kWohTQEp3XjqMJoKZJq6yrikkF5
bsu0O3clyJpzQQtBat07LKMRkYjNrZn2MMpYFRWC0Y7jNTUZiSWrDaFqPbmN
674KEVsCyyFYrWfHURZQhWRImCLpLq5DoVRYhLn+OsA/en2NTw==
   "], 0, 241, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.711089019651266*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f23qt", "[", "q_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", "q"}], "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "5"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "7"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "9"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "10"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "11"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "12"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "13"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "14"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "15"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "16"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "17"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "18"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "19"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "20"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "21"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "22"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "23"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "24"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "25"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "26"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "28"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "29"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "30"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "32"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "33"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "34"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "35"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "36"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "37"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "38"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "40"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "41"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "44"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "45"]}], "-", 
    SuperscriptBox["q", "46"], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "48"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "49"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "50"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "51"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "52"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "53"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "54"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "55"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "56"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "58"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "59"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "61"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "62"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "63"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "64"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "65"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "66"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "67"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "68"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "70"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "71"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "73"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "74"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "75"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "76"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "77"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "78"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "79"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "80"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "81"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "82"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "83"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "84"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "85"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "88"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "89"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "90"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "91"]}], "-", 
    SuperscriptBox["q", "92"], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "93"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "94"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "95"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "96"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "97"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "98"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "99"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "100"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "102"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["q", "103"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["q", "106"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "108"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "110"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "111"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "112"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "113"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "114"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "115"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "116"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "117"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "118"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "119"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "120"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "121"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "122"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "123"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "124"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "125"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "126"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["q", "127"]}], "-", 
    RowBox[{"25", " ", 
     SuperscriptBox["q", "128"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "130"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["q", "131"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "132"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "133"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "134"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "135"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "136"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "137"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "138"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "139"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "140"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "141"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "142"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "143"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "144"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "145"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["q", "146"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "147"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "148"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "149"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "150"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "151"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "153"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "154"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "155"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "156"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "157"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "158"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "159"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "160"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "161"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["q", "162"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "163"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "164"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "165"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "166"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "167"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "168"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "169"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["q", "170"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "171"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["q", "173"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "174"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "175"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "176"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "177"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "178"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "179"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "180"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "181"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "182"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["q", "183"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "185"]}], "+", 
    RowBox[{"15", " ", 
     SuperscriptBox["q", "186"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "187"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "188"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "189"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "190"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "191"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "192"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "193"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "194"]}], "-", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "195"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "196"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "197"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "198"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["q", "199"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "200"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "201"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "202"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "203"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "204"]}], "-", 
    RowBox[{"22", " ", 
     SuperscriptBox["q", "205"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["q", "206"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "207"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "208"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "209"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "210"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "211"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "212"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "213"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "214"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "216"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["q", "217"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "219"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "220"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "221"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "222"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", "223"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["q", "224"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "225"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "226"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "227"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", "228"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["q", "229"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "230"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711085866479824*^9, 3.711085883204482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F23", "[", 
    RowBox[{"q_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"E", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
         RowBox[{"l", "/", "23"}]}], ")"}]}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"23", " ", "24"}], ")"}]}], 
         RowBox[{"e6", "[", "q", "]"}]}], "-", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"24", " ", "23"}], ")"}]}], 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"23", " ", 
             RowBox[{"eis2", "[", "q", "]"}]}], "-", 
            RowBox[{"eis2", "[", 
             RowBox[{
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "23"}], ")"}]}], 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{"2", "Pi", " ", "I", " ", 
                 RowBox[{"s", "/", "23"}]}], ")"}]}]}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"23", "-", "1"}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "/", "23"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"161", "/", "22"}], 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"2", "/", "23"}], ")"}]}], " ", 
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{"4", "Pi", " ", "I", " ", 
               RowBox[{"s", "/", "23"}]}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"euphi", "[", "q", "]"}], "^", "2"}], 
            RowBox[{
             RowBox[{"euphi", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "23"}], ")"}]}], 
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{"2", "Pi", " ", "I", " ", 
                  RowBox[{"s", "/", "23"}]}], ")"}]}]}], "]"}], "^", "2"}]}], 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "22"}], 
            RowBox[{"f23", "[", 
             RowBox[{
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "23"}], ")"}]}], 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{"2", "Pi", " ", "I", " ", 
                 RowBox[{"s", "/", "23"}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "22"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.711086063549451*^9, 3.711086092447278*^9}, {
  3.711086206117852*^9, 3.7110862136925993`*^9}, {3.711086266504386*^9, 
  3.711086277550953*^9}, {3.7110873002502127`*^9, 3.711087303993011*^9}, {
  3.711087401352171*^9, 3.711087403848022*^9}, {3.711089426743437*^9, 
  3.711089426950631*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"e4", "[", "q", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
        RowBox[{"F23", "[", 
         RowBox[{"q", ",", "l"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "22"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711089060400056*^9, 3.7110890723829727`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "62"}], "-", 
   RowBox[{"17927", " ", "q"}], "-", 
   RowBox[{"931847", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"23950730", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"405755918", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"5182226680", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"53771706680", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"474826848826", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"3680922384085", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"25607704812145", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"162493663306601", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2j1OBDEMBWAjEIh/rsABIvknsZ0jrETFESiQtqJY7i88Z2CknVm95kvK
Vz05ct6/fj6/5Y7odENEH8fT7+G6Ls31cFUnQwjhv7wtm8TU2EQcCOHerZmF
2jTJjlaBEK7hfdnU5uCwc2eBEF6GD2XrPGKMKbmJSBDCvftYtiGpqu557jQQ
wsvwiZZmsQgJRrVACFfymZbXUPRUz57lJlJBCPfuS9ms5pWpatk5xyZiQQj3
7ist66HhHME9RaWjXSCEa/hGyz851z7N3YzdWf4ArZGHQw==
   "], 0, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711089775416407*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "23"}]]}]}], "-", 
   RowBox[{"2539", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "23"}]]}], "-", 
   RowBox[{"378380", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "23"}]]}], "-", 
   RowBox[{"14868665", " ", 
    SuperscriptBox["q", 
     RowBox[{"70", "/", "23"}]]}], "-", 
   RowBox[{"323810735", " ", 
    SuperscriptBox["q", 
     RowBox[{"93", "/", "23"}]]}], "-", 
   RowBox[{"4891396987", " ", 
    SuperscriptBox["q", 
     RowBox[{"116", "/", "23"}]]}], "-", 
   RowBox[{"57144350453", " ", 
    SuperscriptBox["q", 
     RowBox[{"139", "/", "23"}]]}], "-", 
   RowBox[{"550050763206", " ", 
    SuperscriptBox["q", 
     RowBox[{"162", "/", "23"}]]}], "-", 
   RowBox[{"4543966277951", " ", 
    SuperscriptBox["q", 
     RowBox[{"185", "/", "23"}]]}], "-", 
   RowBox[{"33135781490931", " ", 
    SuperscriptBox["q", 
     RowBox[{"208", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, 8, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2TsOQiEQBdDR+In/NbgAkoFh+CzhJVYuwcLEyuLZuHthDb5EMLc5UN5q
wh3Ot+f1/l4RjQsiujzG1zAvF6PDrBwMIYRfuSwap5KbSAMh7N110UhMkn6d
BEL4H26KxvoUUghoQBDCKdxSfa04SZajYLBACKdwVzQ+ZSs55BSbyAQh7N09
1V+gaL0XZa/SRCgIYe8eqI4WZVaOQRyHJlJBCHv3SLUQqS99KLgYs9omYkEI
e/dEdY0rVjQm6zNnsR/lIyxc
   "], 8, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110898297018642`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["7", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "23"}]]], "+", 
   RowBox[{"3496", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "23"}]]}], "+", 
   RowBox[{"500230", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "23"}]]}], "+", 
   RowBox[{"16509881", " ", 
    SuperscriptBox["q", 
     RowBox[{"48", "/", "23"}]]}], "+", 
   RowBox[{"297791000", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "23"}]]}], "+", 
   RowBox[{"3725909668", " ", 
    SuperscriptBox["q", 
     RowBox[{"94", "/", "23"}]]}], "+", 
   RowBox[{"36122881640", " ", 
    SuperscriptBox["q", 
     RowBox[{"117", "/", "23"}]]}], "+", 
   RowBox[{"288579623617", " ", 
    SuperscriptBox["q", 
     RowBox[{"140", "/", "23"}]]}], "+", 
   RowBox[{"1973162875029", " ", 
    SuperscriptBox["q", 
     RowBox[{"163", "/", "23"}]]}], "+", 
   RowBox[{"11834571624092", " ", 
    SuperscriptBox["q", 
     RowBox[{"186", "/", "23"}]]}], "+", 
   RowBox[{"63263538488317", " ", 
    SuperscriptBox["q", 
     RowBox[{"209", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -168, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2TtqQzEQhWEZTGzn4T1kB/OQZjRLMLjyElIYUqWw94/H2UICV7qc5kPl
Xx0Y9Pn1c7nyrpTbtpRy/r7dT5t8+K8EIYR/8jksWsOGiIEQzu5L2ohElw6B
EK7DfcrWKHrnIYIghLN7SCXcg4mWboEQrsPXVF1aUJj1IZIghLP7lqqxSN5B
VpeugRCuw/c0V6V5mOTC4JMZQvgffqQcrmzSvZHEEFUQwtk9psxda/Ocl0oh
Q2RBCGf3OS6mYtq0196V/QFyYISs
   "], -168, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711089885230095*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["15", 
     SuperscriptBox["q", 
      RowBox[{"20", "/", "23"}]]]}], "-", 
   RowBox[{"7542", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "23"}]]}], "-", 
   RowBox[{"1097364", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "23"}]]}], "-", 
   RowBox[{"39085799", " ", 
    SuperscriptBox["q", 
     RowBox[{"49", "/", "23"}]]}], "-", 
   RowBox[{"771078622", " ", 
    SuperscriptBox["q", 
     RowBox[{"72", "/", "23"}]]}], "-", 
   RowBox[{"10632806824", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "23"}]]}], "-", 
   RowBox[{"114374265993", " ", 
    SuperscriptBox["q", 
     RowBox[{"118", "/", "23"}]]}], "-", 
   RowBox[{"1021526649897", " ", 
    SuperscriptBox["q", 
     RowBox[{"141", "/", "23"}]]}], "-", 
   RowBox[{"7882585062193", " ", 
    SuperscriptBox["q", 
     RowBox[{"164", "/", "23"}]]}], "-", 
   RowBox[{"54000595270526", " ", 
    SuperscriptBox["q", 
     RowBox[{"187", "/", "23"}]]}], "-", 
   RowBox[{"334935761128287", " ", 
    SuperscriptBox["q", 
     RowBox[{"210", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -160, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2TtOBDEQBNBewYqP2IUrcICR2m337wgrEXEEAqSNCJb7C89cgQlsqZJn
hxVZVfL718/nd3kgut0T0cf19nu565el6OXQT4YQwn957C6uTYZIAyGc3Uda
WwqnV2tDBIIQzu5Td6nJoZ45RCII4ew+0zqBvLCHCXYQhHAPX2jbQVYl2EKw
hSCEe3ii9WkprXoT08w6RCoI4eyeaastUlTMWkb6ELEghLO7PS4eIRrKJgXN
BUK4i6/dRRsza6o49wIzRC4I4ey+0fr/XFtWdStFQsL/AOllh+k=
   "], -160, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.71108994076886*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", 
     SuperscriptBox["q", 
      RowBox[{"19", "/", "23"}]]]}], "-", 
   RowBox[{"4021", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "23"}]]}], "-", 
   RowBox[{"584555", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "23"}]]}], "-", 
   RowBox[{"20742399", " ", 
    SuperscriptBox["q", 
     RowBox[{"50", "/", "23"}]]}], "-", 
   RowBox[{"407459197", " ", 
    SuperscriptBox["q", 
     RowBox[{"73", "/", "23"}]]}], "-", 
   RowBox[{"5594400078", " ", 
    SuperscriptBox["q", 
     RowBox[{"96", "/", "23"}]]}], "-", 
   RowBox[{"59930310700", " ", 
    SuperscriptBox["q", 
     RowBox[{"119", "/", "23"}]]}], "-", 
   RowBox[{"533289317498", " ", 
    SuperscriptBox["q", 
     RowBox[{"142", "/", "23"}]]}], "-", 
   RowBox[{"4102338556897", " ", 
    SuperscriptBox["q", 
     RowBox[{"165", "/", "23"}]]}], "-", 
   RowBox[{"28036360907495", " ", 
    SuperscriptBox["q", 
     RowBox[{"188", "/", "23"}]]}], "-", 
   RowBox[{"173618994739739", " ", 
    SuperscriptBox["q", 
     RowBox[{"211", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -152, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2T1qAzEQhuGJSQjOr6/gAwhGGmmlOYIhVY7gwuDKhXN/LPkKWchueEE8
UvlVYn72x8v3KT6LXB9F5Ot8/Tls+iO0w0O/FBHxVz51Q9YUF5EGEddur1gk
lJZLKYvIg4hrd9sNSWtO5r6IRIi4dl/k3gHVXDx6XUQkRFy7rzLaoOI5q2pl
aIuIc/gm42dxN7WoVf86DiL+D99lfC1mqbnFmp2yBRHn8EPGpCVqMmulTI1p
CyLO4qeM9VBTm2xS1166sHxGxDncdUOsNsXmnqt5Pzfi7Iby
   "], -152, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711089995994296*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["14", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "23"}]]], "+", 
   RowBox[{"7036", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "23"}]]}], "+", 
   RowBox[{"1022566", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "23"}]]}], "+", 
   RowBox[{"36230084", " ", 
    SuperscriptBox["q", 
     RowBox[{"51", "/", "23"}]]}], "+", 
   RowBox[{"708993272", " ", 
    SuperscriptBox["q", 
     RowBox[{"74", "/", "23"}]]}], "+", 
   RowBox[{"9671410224", " ", 
    SuperscriptBox["q", 
     RowBox[{"97", "/", "23"}]]}], "+", 
   RowBox[{"102638879904", " ", 
    SuperscriptBox["q", 
     RowBox[{"120", "/", "23"}]]}], "+", 
   RowBox[{"902107173114", " ", 
    SuperscriptBox["q", 
     RowBox[{"143", "/", "23"}]]}], "+", 
   RowBox[{"6833098694300", " ", 
    SuperscriptBox["q", 
     RowBox[{"166", "/", "23"}]]}], "+", 
   RowBox[{"45838162723560", " ", 
    SuperscriptBox["q", 
     RowBox[{"189", "/", "23"}]]}], "+", 
   RowBox[{"277729800731246", " ", 
    SuperscriptBox["q", 
     RowBox[{"212", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -144, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2UtOQzEMheEUIQFVgTWwA8fOtZMlVOqIJTBAYsSg7F/4dguN1If+yZcM
z+jITj6+fj+/61Mpx8dSyuHn+Ld/yEtt+00egoh4lmuzhJhfRRhEvHVzYClV
VBenVRBxhs+puZpIZ/9BxBm+lHX/6WOYhl5FIkS8dbfp8Kht3YQYWBBxhrty
el1x6z3GEKoFEWe4VssQrRI1rPLNjIhTfE29m8noPprJpfMg4n34lralW6+u
obb4pQMh4n34nmpE6OgiuRVp839vMoVZ
   "], -144, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110900511678047`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["6", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "23"}]]], "+", 
   RowBox[{"3021", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "23"}]]}], "+", 
   RowBox[{"441041", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "23"}]]}], "+", 
   RowBox[{"15933299", " ", 
    SuperscriptBox["q", 
     RowBox[{"52", "/", "23"}]]}], "+", 
   RowBox[{"318149939", " ", 
    SuperscriptBox["q", 
     RowBox[{"75", "/", "23"}]]}], "+", 
   RowBox[{"4422165434", " ", 
    SuperscriptBox["q", 
     RowBox[{"98", "/", "23"}]]}], "+", 
   RowBox[{"47726305685", " ", 
    SuperscriptBox["q", 
     RowBox[{"121", "/", "23"}]]}], "+", 
   RowBox[{"425692559138", " ", 
    SuperscriptBox["q", 
     RowBox[{"144", "/", "23"}]]}], "+", 
   RowBox[{"3265401540560", " ", 
    SuperscriptBox["q", 
     RowBox[{"167", "/", "23"}]]}], "+", 
   RowBox[{"22137533567062", " ", 
    SuperscriptBox["q", 
     RowBox[{"190", "/", "23"}]]}], "+", 
   RowBox[{"135276437279425", " ", 
    SuperscriptBox["q", 
     RowBox[{"213", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -136, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1zkKQjEUheEI4jyswR3kjnlZgmDlEiwEK4vn/vHqFhRM5BT5SPlXB+7h
cj9faZ7SOE0pnW7j4ziJj7/NEEL4ka9hkczURAyEsHdnoSplxahACL/hIiSr
IlxrE0EQwt5dhkIDaa2CXYEQfsNVet1AzOSmok0kQQh7dx1qKeySzQdroglC
2LubUNm8slklGZqIghD27jYUjlMoUzzzX/dACP/DXchMUkzEvGTnJrIghL27
D0mMi6sULjXuoyeqBYS+
   "], -136, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.71109010629286*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["14", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "23"}]]], "+", 
   RowBox[{"7006", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "23"}]]}], "+", 
   RowBox[{"1007520", " ", 
    SuperscriptBox["q", 
     RowBox[{"30", "/", "23"}]]}], "+", 
   RowBox[{"34054458", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "23"}]]}], "+", 
   RowBox[{"633599520", " ", 
    SuperscriptBox["q", 
     RowBox[{"76", "/", "23"}]]}], "+", 
   RowBox[{"8227983422", " ", 
    SuperscriptBox["q", 
     RowBox[{"99", "/", "23"}]]}], "+", 
   RowBox[{"83320297988", " ", 
    SuperscriptBox["q", 
     RowBox[{"122", "/", "23"}]]}], "+", 
   RowBox[{"700251799642", " ", 
    SuperscriptBox["q", 
     RowBox[{"145", "/", "23"}]]}], "+", 
   RowBox[{"5080315182590", " ", 
    SuperscriptBox["q", 
     RowBox[{"168", "/", "23"}]]}], "+", 
   RowBox[{"32678011184230", " ", 
    SuperscriptBox["q", 
     RowBox[{"191", "/", "23"}]]}], "+", 
   RowBox[{"189949254107194", " ", 
    SuperscriptBox["q", 
     RowBox[{"214", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -128, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2bttQkEQheHFsoSNbaiBDuZ5d6YEJCJKcIDkyAHuXx5ogSvdh07y7YZ/
NJrVHr9/L1fetnZ7ba2df25/p5e6sJ02dRCEED7lfbJ0omEWMRDCpVsLS2Oi
7jJ1CYRwHb6VauRmHrMIghAu3fdyUPVMrCsQwnHclSHSM9REZpEEIVy6H2Wo
CknWcMFTCEI4hp/t8RUkzj1zMCwtEMIx/CqdgpSdQzyn7oEQrsN9qTL0IGYO
E506CEK4Dg8lR6aluDF1TvsHIzyFKw==
   "], -128, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110901611469727`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["16", 
     SuperscriptBox["q", 
      RowBox[{"15", "/", "23"}]]]}], "-", 
   RowBox[{"8023", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "23"}]]}], "-", 
   RowBox[{"1159578", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "23"}]]}], "-", 
   RowBox[{"40105456", " ", 
    SuperscriptBox["q", 
     RowBox[{"54", "/", "23"}]]}], "-", 
   RowBox[{"766957076", " ", 
    SuperscriptBox["q", 
     RowBox[{"77", "/", "23"}]]}], "-", 
   RowBox[{"10266791915", " ", 
    SuperscriptBox["q", 
     RowBox[{"100", "/", "23"}]]}], "-", 
   RowBox[{"107458104514", " ", 
    SuperscriptBox["q", 
     RowBox[{"123", "/", "23"}]]}], "-", 
   RowBox[{"936158976901", " ", 
    SuperscriptBox["q", 
     RowBox[{"146", "/", "23"}]]}], "-", 
   RowBox[{"7063121226259", " ", 
    SuperscriptBox["q", 
     RowBox[{"169", "/", "23"}]]}], "-", 
   RowBox[{"47417691201927", " ", 
    SuperscriptBox["q", 
     RowBox[{"192", "/", "23"}]]}], "-", 
   RowBox[{"288832007175306", " ", 
    SuperscriptBox["q", 
     RowBox[{"215", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -120, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2TFugjEMBWAjikqrQrkCB4hkO7GdHAGpU4/AgMTU4e/91fxcoQyJ9JYv
Gd/0ZCfn68/3TV6Jlhci+rovv5dtvyTxy6afDCGE/3LXTZU1D5EGQji7e1qn
FLFmUYcIBCGc3bduKixsxbACQQif4Xs3hXsfVzhQLBDCZ/hB6x7E6h5NmtgQ
oSCEs3ugR7VEsSpcTMoQqSCEs/volpZdrLbwxjJEKgjh7B5pfWthz6Ki6mpt
iFgQwtn9pPWDKIr0qUWUpWkMkQtCOLunbtJaa1bmkLDM/gfoToea
   "], -120, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090215989032*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"14", "/", "23"}]]]}], "-", 
   RowBox[{"502", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "23"}]]}], "-", 
   RowBox[{"72792", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "23"}]]}], "-", 
   RowBox[{"2565650", " ", 
    SuperscriptBox["q", 
     RowBox[{"55", "/", "23"}]]}], "-", 
   RowBox[{"52018110", " ", 
    SuperscriptBox["q", 
     RowBox[{"78", "/", "23"}]]}], "-", 
   RowBox[{"765697615", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "23"}]]}], "-", 
   RowBox[{"9034588767", " ", 
    SuperscriptBox["q", 
     RowBox[{"124", "/", "23"}]]}], "-", 
   RowBox[{"89909927148", " ", 
    SuperscriptBox["q", 
     RowBox[{"147", "/", "23"}]]}], "-", 
   RowBox[{"778438278618", " ", 
    SuperscriptBox["q", 
     RowBox[{"170", "/", "23"}]]}], "-", 
   RowBox[{"5990575744551", " ", 
    SuperscriptBox["q", 
     RowBox[{"193", "/", "23"}]]}], "-", 
   RowBox[{"41644708766933", " ", 
    SuperscriptBox["q", 
     RowBox[{"216", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -112, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2j1qBDEMhmElhPz/nCEHMFge25KPsJAqR0gR2CrF5v5EPkMGdmZ5MTx2
+VVCEn7/+vn81juR042IfBxPv4freCQ9XMWVERH/5awsqeWyiTCIuHdvw2TF
BkUFEdfwPkyl9TjnjoKIl+GDzPGnZHXVc2dBxMvwUeYMFN3KsK5tE5EQce8+
hWnkpTZ367aJTIi4d5/D5GPkMYpp9U2EQsS9+yJzGjKvixfzrtQWRFzDV5kb
3GhbmjWrtTV+xyHiGr6FqWqv1bJb72NZ/gAnLIT1
   "], -112, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110902707502604`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["16", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "23"}]]]}], "-", 
   RowBox[{"8024", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "23"}]]}], "-", 
   RowBox[{"1160090", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "23"}]]}], "-", 
   RowBox[{"40183250", " ", 
    SuperscriptBox["q", 
     RowBox[{"56", "/", "23"}]]}], "-", 
   RowBox[{"770241170", " ", 
    SuperscriptBox["q", 
     RowBox[{"79", "/", "23"}]]}], "-", 
   RowBox[{"10342935252", " ", 
    SuperscriptBox["q", 
     RowBox[{"102", "/", "23"}]]}], "-", 
   RowBox[{"108665719988", " ", 
    SuperscriptBox["q", 
     RowBox[{"125", "/", "23"}]]}], "-", 
   RowBox[{"950783278188", " ", 
    SuperscriptBox["q", 
     RowBox[{"148", "/", "23"}]]}], "-", 
   RowBox[{"7207514823156", " ", 
    SuperscriptBox["q", 
     RowBox[{"171", "/", "23"}]]}], "-", 
   RowBox[{"48631026087674", " ", 
    SuperscriptBox["q", 
     RowBox[{"194", "/", "23"}]]}], "-", 
   RowBox[{"297772225488092", " ", 
    SuperscriptBox["q", 
     RowBox[{"217", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -104, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2k1qAzEMBWCFJrQNSdor9AAGSbYs+QiBrHKELgpZdZHen3pyhQzMD2/z
2cu3Epasr+/f64+8Et23RHS53f/OL/2SpJ43/WQIIXzKXTcFa5lFGgjh0n2j
4ZUilblNHQVCuA7fu6mwRFabOguEcB3uu8m990AiPnUYCOE6PNDQB3Eu2rKp
6SxCQQiX7pEepSVqNZfWImaRCkK4dB+1pRl7ZPUQ1BYI4SieaJi1KLtJCc1i
2GWBEI7hBw0fRFGzsFYOr46tFgjhGH52kzZ3V1UrEdz0Hw8vh5Y=
   "], -104, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090325380714*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["16", 
     SuperscriptBox["q", 
      RowBox[{"12", "/", "23"}]]]}], "-", 
   RowBox[{"8040", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "23"}]]}], "-", 
   RowBox[{"1168106", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "23"}]]}], "-", 
   RowBox[{"41339276", " ", 
    SuperscriptBox["q", 
     RowBox[{"57", "/", "23"}]]}], "-", 
   RowBox[{"809818234", " ", 
    SuperscriptBox["q", 
     RowBox[{"80", "/", "23"}]]}], "-", 
   RowBox[{"11089282892", " ", 
    SuperscriptBox["q", 
     RowBox[{"103", "/", "23"}]]}], "-", 
   RowBox[{"118488362292", " ", 
    SuperscriptBox["q", 
     RowBox[{"126", "/", "23"}]]}], "-", 
   RowBox[{"1051614761028", " ", 
    SuperscriptBox["q", 
     RowBox[{"149", "/", "23"}]]}], "-", 
   RowBox[{"8067278721240", " ", 
    SuperscriptBox["q", 
     RowBox[{"172", "/", "23"}]]}], "-", 
   RowBox[{"54968624217374", " ", 
    SuperscriptBox["q", 
     RowBox[{"195", "/", "23"}]]}], "-", 
   RowBox[{"339274827293264", " ", 
    SuperscriptBox["q", 
     RowBox[{"218", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -96, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2UFOgyEQhuFprFGbWr2CByBhBgrDEZq48gguTLpyUe8fKVeQxP9v3s0D
y2/1ZWDePr8/vvRB5LIVkffz5ed01y9By2nTz4iI+Cfvu8Fj/u8ciHgbPsp1
StHiGhlVEHGGT92QNaVmlV5BxBnuZDyBmqtbyouIhIhrdy/jHRS9mVtnEaEQ
ce0+y6gWz+6pmNEtiDjFg1y7JR61aK5Fo/kiYiHi2h3l4rFUq15NjcUzIk7x
pRuOuRUvlk1rqnznIuIMX7thbJ+zW7WWrORfoHGH0w==
   "], -96, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090380138785*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["5", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "23"}]]], "+", 
   RowBox[{"2516", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "23"}]]}], "+", 
   RowBox[{"366774", " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "23"}]]}], "+", 
   RowBox[{"13165012", " ", 
    SuperscriptBox["q", 
     RowBox[{"58", "/", "23"}]]}], "+", 
   RowBox[{"260779459", " ", 
    SuperscriptBox["q", 
     RowBox[{"81", "/", "23"}]]}], "+", 
   RowBox[{"3592410271", " ", 
    SuperscriptBox["q", 
     RowBox[{"104", "/", "23"}]]}], "+", 
   RowBox[{"38397229334", " ", 
    SuperscriptBox["q", 
     RowBox[{"127", "/", "23"}]]}], "+", 
   RowBox[{"338936655072", " ", 
    SuperscriptBox["q", 
     RowBox[{"150", "/", "23"}]]}], "+", 
   RowBox[{"2570905565145", " ", 
    SuperscriptBox["q", 
     RowBox[{"173", "/", "23"}]]}], "+", 
   RowBox[{"17217882555175", " ", 
    SuperscriptBox["q", 
     RowBox[{"196", "/", "23"}]]}], "+", 
   RowBox[{"103813151272933", " ", 
    SuperscriptBox["q", 
     RowBox[{"219", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -88, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2jtORDEMheEgIV7DYw3sILav42QJSFQsgQKJimLYv/BlC3OLRPqbTy5P
5eLYr58/H19yW8r5upTy/n3+fbvKwf+tiIgXuS8WdWlThEHE1b1JrbWIbYo4
iLi6d6mYNK+iUwRCxNW9T7XViLH5mCIRIq7uQ2o+dJOqIVNEQsTVPaXWbYTq
MKNhQcQjfEzN+rDW3GvQsiDiET6V/cgcdVT35rLxwIKIR/icSqhE7+ruEiwX
RDzCl1SqdTFx0dgrlz9ZjoTI
   "], -88, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110904346572227`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"10", "/", "23"}]]]}], "-", 
   RowBox[{"527", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "23"}]]}], "-", 
   RowBox[{"85332", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "23"}]]}], "-", 
   RowBox[{"4379506", " ", 
    SuperscriptBox["q", 
     RowBox[{"59", "/", "23"}]]}], "-", 
   RowBox[{"114966350", " ", 
    SuperscriptBox["q", 
     RowBox[{"82", "/", "23"}]]}], "-", 
   RowBox[{"1972641767", " ", 
    SuperscriptBox["q", 
     RowBox[{"105", "/", "23"}]]}], "-", 
   RowBox[{"25211539439", " ", 
    SuperscriptBox["q", 
     RowBox[{"128", "/", "23"}]]}], "-", 
   RowBox[{"259186461750", " ", 
    SuperscriptBox["q", 
     RowBox[{"151", "/", "23"}]]}], "-", 
   RowBox[{"2250580147362", " ", 
    SuperscriptBox["q", 
     RowBox[{"174", "/", "23"}]]}], "-", 
   RowBox[{"17061736386027", " ", 
    SuperscriptBox["q", 
     RowBox[{"197", "/", "23"}]]}], "-", 
   RowBox[{"115621872607970", " ", 
    SuperscriptBox["q", 
     RowBox[{"220", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -80, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2jtOQzEQheEJQgEBCWyBBVjy+DFjLyESFUugQEpFEfYv7GyBK3Ev+pvP
Lk91ZI/9+vH1/ql3IpdbEXk7X75PN2MT9LQbS0RE/JWzWUJNvoowiLh198PQ
as5pFXEQceveD0PJ3mu0VQRCxK37IHOeoqWb5frXYRDxf/gos1i6JyvqxngF
EZfwaRhSTao195L7KkIh4tY9yLVaujYrps6FCBEX8SizW1KNtUUtno3XIURc
wmeZ0xaP49CSLTeLfGhBxEV8kesjUbWkzZNF7x5/AN4khiE=
   "], -80, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090489244874*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "23"}]]]}], "-", 
   RowBox[{"1026", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "23"}]]}], "-", 
   RowBox[{"156586", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "23"}]]}], "-", 
   RowBox[{"6710770", " ", 
    SuperscriptBox["q", 
     RowBox[{"60", "/", "23"}]]}], "-", 
   RowBox[{"156986518", " ", 
    SuperscriptBox["q", 
     RowBox[{"83", "/", "23"}]]}], "-", 
   RowBox[{"2504739756", " ", 
    SuperscriptBox["q", 
     RowBox[{"106", "/", "23"}]]}], "-", 
   RowBox[{"30513634202", " ", 
    SuperscriptBox["q", 
     RowBox[{"129", "/", "23"}]]}], "-", 
   RowBox[{"303486579322", " ", 
    SuperscriptBox["q", 
     RowBox[{"152", "/", "23"}]]}], "-", 
   RowBox[{"2573595509938", " ", 
    SuperscriptBox["q", 
     RowBox[{"175", "/", "23"}]]}], "-", 
   RowBox[{"19173369660920", " ", 
    SuperscriptBox["q", 
     RowBox[{"198", "/", "23"}]]}], "-", 
   RowBox[{"128237359838346", " ", 
    SuperscriptBox["q", 
     RowBox[{"221", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -72, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2U1OAzEMhmEXgUAtFK7AAUZK4rETH6ESK47AAokVi/b+aqYcgUj90bt5
Zpbf6pPtvH/9fn7nR5H9vYh8/OwPu7v+M5Xdqn8SIuK/fOhOORW/iDSIeO32
iaV3irk1WgURR/jUnbzmVOu5oyDibbiWv2ElmltuFxEJEa/djSynWktz1ajG
JoSII3zuTposq+tcEs9BiDjCFzlVi859G6qhhW5BxBFu5bQQVbUwSxHKtQUR
R/gqyxk3clX1cE9Rzp0IEW/DN1napbSiy/TStOnsRz8/hqY=
   "], -72, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.71109054356046*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["12", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "23"}]]], "+", 
   RowBox[{"6028", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "23"}]]}], "+", 
   RowBox[{"875024", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "23"}]]}], "+", 
   RowBox[{"30832968", " ", 
    SuperscriptBox["q", 
     RowBox[{"61", "/", "23"}]]}], "+", 
   RowBox[{"598459238", " ", 
    SuperscriptBox["q", 
     RowBox[{"84", "/", "23"}]]}], "+", 
   RowBox[{"8077895494", " ", 
    SuperscriptBox["q", 
     RowBox[{"107", "/", "23"}]]}], "+", 
   RowBox[{"84652671478", " ", 
    SuperscriptBox["q", 
     RowBox[{"130", "/", "23"}]]}], "+", 
   RowBox[{"733337279306", " ", 
    SuperscriptBox["q", 
     RowBox[{"153", "/", "23"}]]}], "+", 
   RowBox[{"5465390564656", " ", 
    SuperscriptBox["q", 
     RowBox[{"176", "/", "23"}]]}], "+", 
   RowBox[{"36010957604410", " ", 
    SuperscriptBox["q", 
     RowBox[{"199", "/", "23"}]]}], "+", 
   RowBox[{"213919993520578", " ", 
    SuperscriptBox["q", 
     RowBox[{"222", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1ztORDEMheGAEO/HGtiBE8dxvISRqFgCBRIVxbB/4VnDROJe9Kf4nPJU
1vHrx/f7Z70p5XhVSnn7Ov4cLvNT2+EihyAinuVpswxpcxNhEHHvXqfTTVrf
RBxE3Lu3qcrUFoOugogrvEstZrdoyl5BxBXep1PcZ1gP7iBEXOFDOvuwNrx2
p7Ig4gofU9d83jxUxiZCIeLefUotS4uG2MjJbkHEFT6nOqRKmA/pvf51IET8
H76krWrUiFBrYj5/AfkdhTY=
   "], -64, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090597810817*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"23\\\
\"]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"6\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"9\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"10\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"12\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"15\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"16\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"17\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"18\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"19\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"20\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"21\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"22\\\", \\\"/\\\", \\\"23\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711089438167754*^9, 3.711089626480098*^9, 
  3.7110906165928288`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["19", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "23"}]]], "+", 
   RowBox[{"9527", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "23"}]]}], "+", 
   RowBox[{"1376790", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "23"}]]}], "+", 
   RowBox[{"47576252", " ", 
    SuperscriptBox["q", 
     RowBox[{"62", "/", "23"}]]}], "+", 
   RowBox[{"906113149", " ", 
    SuperscriptBox["q", 
     RowBox[{"85", "/", "23"}]]}], "+", 
   RowBox[{"12033806967", " ", 
    SuperscriptBox["q", 
     RowBox[{"108", "/", "23"}]]}], "+", 
   RowBox[{"124458349800", " ", 
    SuperscriptBox["q", 
     RowBox[{"131", "/", "23"}]]}], "+", 
   RowBox[{"1067065996440", " ", 
    SuperscriptBox["q", 
     RowBox[{"154", "/", "23"}]]}], "+", 
   RowBox[{"7890720636451", " ", 
    SuperscriptBox["q", 
     RowBox[{"177", "/", "23"}]]}], "+", 
   RowBox[{"51705163449135", " ", 
    SuperscriptBox["q", 
     RowBox[{"200", "/", "23"}]]}], "+", 
   RowBox[{"306104546858516", " ", 
    SuperscriptBox["q", 
     RowBox[{"223", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -56, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2DlqBDEQhWHZGDzG2xl8gyrVpjpCgyMfwcHARBPM3B9Xn8ENvfCSTwr/
6CH09Xv9OfNza7en1tr35XafHuvCOT3UQRBC+C/nZUnrsYkYCOHerQdLYwmP
XLsEQngMT6WGhXfrmwiCEO7dlzLJmYUV/yoQwiV8LbmTyCBPx/cKhHAJ39q8
LKo2RHPQ2jkQwmP4XjJ5kFumq67dAyE8hvO2xEiKTi6uxpuoghDu3Y/SOMjY
RTVZbBNZEMK9+1kKOZOa+rBRI/MH8amF3A==
   "], -56, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110906522290697`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["16", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "23"}]]]}], "-", 
   RowBox[{"8058", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "23"}]]}], "-", 
   RowBox[{"1177180", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "23"}]]}], "-", 
   RowBox[{"42667988", " ", 
    SuperscriptBox["q", 
     RowBox[{"63", "/", "23"}]]}], "-", 
   RowBox[{"858452218", " ", 
    SuperscriptBox["q", 
     RowBox[{"86", "/", "23"}]]}], "-", 
   RowBox[{"12076699214", " ", 
    SuperscriptBox["q", 
     RowBox[{"109", "/", "23"}]]}], "-", 
   RowBox[{"132478756844", " ", 
    SuperscriptBox["q", 
     RowBox[{"132", "/", "23"}]]}], "-", 
   RowBox[{"1205843542790", " ", 
    SuperscriptBox["q", 
     RowBox[{"155", "/", "23"}]]}], "-", 
   RowBox[{"9475042156244", " ", 
    SuperscriptBox["q", 
     RowBox[{"178", "/", "23"}]]}], "-", 
   RowBox[{"66040070167766", " ", 
    SuperscriptBox["q", 
     RowBox[{"201", "/", "23"}]]}], "-", 
   RowBox[{"416377604360374", " ", 
    SuperscriptBox["q", 
     RowBox[{"224", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -48, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2ktKRDEQheESFbXxtQUXcKGSVKpyl9DgyCU4EHrkoN0/Ju0SDPSDf/Il
wzM6VJG8fX5/fKU7kf2NiLzv9j/b635Zkm+v+qmIiP/ytrs0re0k0iDiuXsv
Y0pJEakdOwoiXoYP3cWye6yNcQURZ7iRsQLVZjXnRLEg4gwfZexBWcN9XXOy
kwiFiOfuk4xqKdmiRfVmdAsizvBZ/saWvhGVajnWYwdCxMvwUC6rRVXLqXpm
ckHEKb50F3c11dDkEc5XOUSc4auM9+fkpfeKWnEtYb9SHYfg
   "], -48, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090706246127*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["11", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "23"}]]], "+", 
   RowBox[{"5511", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "23"}]]}], "+", 
   RowBox[{"794746", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "23"}]]}], "+", 
   RowBox[{"27198157", " ", 
    SuperscriptBox["q", 
     RowBox[{"64", "/", "23"}]]}], "+", 
   RowBox[{"511475458", " ", 
    SuperscriptBox["q", 
     RowBox[{"87", "/", "23"}]]}], "+", 
   RowBox[{"6690456774", " ", 
    SuperscriptBox["q", 
     RowBox[{"110", "/", "23"}]]}], "+", 
   RowBox[{"67989816663", " ", 
    SuperscriptBox["q", 
     RowBox[{"133", "/", "23"}]]}], "+", 
   RowBox[{"571323498029", " ", 
    SuperscriptBox["q", 
     RowBox[{"156", "/", "23"}]]}], "+", 
   RowBox[{"4129218121879", " ", 
    SuperscriptBox["q", 
     RowBox[{"179", "/", "23"}]]}], "+", 
   RowBox[{"26360981713934", " ", 
    SuperscriptBox["q", 
     RowBox[{"202", "/", "23"}]]}], "+", 
   RowBox[{"151478892366671", " ", 
    SuperscriptBox["q", 
     RowBox[{"225", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -40, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2DtORDEMheEMQsNzYA3s4Dpx7HgJI03FEiiQqCiG/QuzBm6RSH+RLylP
ZeX47eP7/VPuSrnellIuX9ef800+RM6HvDZExH/5N1l6Z6Qg4i4eUw91tSni
IOLq3qfVJYZ0nyIQIq7uQ5rtR71rH1MkQsTVfUzNYtNu7jpFJERc3afUPEYW
ITNrU2RCxNV9TrtLq01jbDWmCIWIq3tKVWpUGZLHmS2IuIcvabVmWzai/L1E
Y9uCiHv4mkoX9TGiNjNz+QWZU4U8
   "], -40, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090760363717*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"16\\\", \\\"23\\\"]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"6\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"9\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"10\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"-\
\\\", RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"16\\\", \
\\\"23\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"23\\\"}]]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"15\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"16\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"17\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"18\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"19\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"20\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"21\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"16\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"22\\\", \\\"/\\\", \\\"23\\\"}]]}]}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"}\\\"}]\\)\[NoBreak] are equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711089438167754*^9, 3.711089626480098*^9, 
  3.7110907791726418`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "23"}]]]}], "-", 
   RowBox[{"1046", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "23"}]]}], "-", 
   RowBox[{"166644", " ", 
    SuperscriptBox["q", 
     RowBox[{"42", "/", "23"}]]}], "-", 
   RowBox[{"8174940", " ", 
    SuperscriptBox["q", 
     RowBox[{"65", "/", "23"}]]}], "-", 
   RowBox[{"209253392", " ", 
    SuperscriptBox["q", 
     RowBox[{"88", "/", "23"}]]}], "-", 
   RowBox[{"3538925594", " ", 
    SuperscriptBox["q", 
     RowBox[{"111", "/", "23"}]]}], "-", 
   RowBox[{"44820332750", " ", 
    SuperscriptBox["q", 
     RowBox[{"134", "/", "23"}]]}], "-", 
   RowBox[{"457840198802", " ", 
    SuperscriptBox["q", 
     RowBox[{"157", "/", "23"}]]}], "-", 
   RowBox[{"3955606317184", " ", 
    SuperscriptBox["q", 
     RowBox[{"180", "/", "23"}]]}], "-", 
   RowBox[{"29856601816310", " ", 
    SuperscriptBox["q", 
     RowBox[{"203", "/", "23"}]]}], "-", 
   RowBox[{"201496164449054", " ", 
    SuperscriptBox["q", 
     RowBox[{"226", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2TFOA0EMBVCDgoIIEK7AAUayd2yvfYRIqXIECiQqinB/xZsrsNImq9+8
mfJXX2PP59fv6Vu2ROcNER1/zn+Hx7q04fBQB0MI4b98Kpuw+k2kgRDeu/Vi
qU5xd9WbyAMhvHefyxYyaurSUSCE6/CFpo0K52C9JzYrEMI53JWtW4+qFktM
QhDCOXwtm2oM3Psw2tJxIITr8I2marExlCUjGAMRhHAO32kaiNLM2buMEpiJ
IIRzuKdpjZth7iwhVTBLJ4IQrsMPun4SiaaLq2qy6QXoBoaO
   "], -32, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.71109081441416*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"6\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"9\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"10\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\
\\\", RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]]}], \\\"-\\\", RowBox[{FractionBox[\\\"12\\\", \
\\\"23\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"23\\\"}]]}], \
\\\"+\\\", RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"15\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"16\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"17\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"18\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"19\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"20\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"21\\\", \\\"/\\\", \\\"23\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"12\\\", \\\"23\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"22\\\", \\\"/\\\", \\\"23\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711089438167754*^9, 3.711089626480098*^9, 
  3.711090833192404*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "23"}]]]}], "-", 
   RowBox[{"2020", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "23"}]]}], "-", 
   RowBox[{"297070", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "23"}]]}], "-", 
   RowBox[{"11074246", " ", 
    SuperscriptBox["q", 
     RowBox[{"66", "/", "23"}]]}], "-", 
   RowBox[{"229674726", " ", 
    SuperscriptBox["q", 
     RowBox[{"89", "/", "23"}]]}], "-", 
   RowBox[{"3331008020", " ", 
    SuperscriptBox["q", 
     RowBox[{"112", "/", "23"}]]}], "-", 
   RowBox[{"37662249404", " ", 
    SuperscriptBox["q", 
     RowBox[{"135", "/", "23"}]]}], "-", 
   RowBox[{"353277380102", " ", 
    SuperscriptBox["q", 
     RowBox[{"158", "/", "23"}]]}], "-", 
   RowBox[{"2860472274020", " ", 
    SuperscriptBox["q", 
     RowBox[{"181", "/", "23"}]]}], "-", 
   RowBox[{"20543847517050", " ", 
    SuperscriptBox["q", 
     RowBox[{"204", "/", "23"}]]}], "-", 
   RowBox[{"133464853527322", " ", 
    SuperscriptBox["q", 
     RowBox[{"227", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2j1OBDEMhmGDQIh/rsABRnJsJ545wkpUHIECiYpiub9IuAIjze7obZ6k
/CrLsfP68f3+WW5Ejlci8vZ1/Dlc9ssUh4t+KCLiv7zuTqa2dQ5E3Ie9Y+k1
ZUnNrZMg4j687U6laIZFO4lEiHju3snoVmxpGWkUFkRcw/vu5O5FdWbAgojr
+CCjsmRrZrGEsg9CxDV8lFFaqlumz1rUTiIVIp67TzImLXPTSLMM3kSIuI7P
8veRpYbPkbWk1q0TIeI+fJGxfHaPFnP1aulmv1aKhn8=
   "], -24, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110908686538963`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["18", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "23"}]]]}], "-", 
   RowBox[{"9050", " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "23"}]]}], "-", 
   RowBox[{"1316656", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "23"}]]}], "-", 
   RowBox[{"46883930", " ", 
    SuperscriptBox["q", 
     RowBox[{"67", "/", "23"}]]}], "-", 
   RowBox[{"925747372", " ", 
    SuperscriptBox["q", 
     RowBox[{"90", "/", "23"}]]}], "-", 
   RowBox[{"12793038592", " ", 
    SuperscriptBox["q", 
     RowBox[{"113", "/", "23"}]]}], "-", 
   RowBox[{"138057588218", " ", 
    SuperscriptBox["q", 
     RowBox[{"136", "/", "23"}]]}], "-", 
   RowBox[{"1238160835090", " ", 
    SuperscriptBox["q", 
     RowBox[{"159", "/", "23"}]]}], "-", 
   RowBox[{"9600794334946", " ", 
    SuperscriptBox["q", 
     RowBox[{"182", "/", "23"}]]}], "-", 
   RowBox[{"66130707168072", " ", 
    SuperscriptBox["q", 
     RowBox[{"205", "/", "23"}]]}], "-", 
   RowBox[{"412608047090598", " ", 
    SuperscriptBox["q", 
     RowBox[{"228", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2TtOBDEMxnEjQDzE6wocYCQnTmLnCCtRcQQKpK0olvuLzFyBkWZ39G9+
SflVlh/vXz+f3+lO5HQjIh/H0+/henymFIer8Soi4r+8HU5d69Y5EHEf3svc
pVhqrbazCISIl+7DcCotwrptnQUR9+GjzCNQrl7cPJ9FJES8dJ9knoOyj3bF
onZKCyKu4bMsK5bQ6jUicxJCxFV8kaVtsUhNw6r2rQMh4j5ciktvqt6LWemF
CxEiruHrcGotmbp6aqGscxFxFd9kvj+nPKYiLT7GotrjD1VVh94=
   "], -16, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.711090922344142*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["18", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "23"}]]]}], "-", 
   RowBox[{"9050", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "23"}]]}], "-", 
   RowBox[{"1316690", " ", 
    SuperscriptBox["q", 
     RowBox[{"45", "/", "23"}]]}], "-", 
   RowBox[{"46900982", " ", 
    SuperscriptBox["q", 
     RowBox[{"68", "/", "23"}]]}], "-", 
   RowBox[{"928213024", " ", 
    SuperscriptBox["q", 
     RowBox[{"91", "/", "23"}]]}], "-", 
   RowBox[{"12878479886", " ", 
    SuperscriptBox["q", 
     RowBox[{"114", "/", "23"}]]}], "-", 
   RowBox[{"139693816108", " ", 
    SuperscriptBox["q", 
     RowBox[{"137", "/", "23"}]]}], "-", 
   RowBox[{"1260072043398", " ", 
    SuperscriptBox["q", 
     RowBox[{"160", "/", "23"}]]}], "-", 
   RowBox[{"9829915509980", " ", 
    SuperscriptBox["q", 
     RowBox[{"183", "/", "23"}]]}], "-", 
   RowBox[{"68122048982552", " ", 
    SuperscriptBox["q", 
     RowBox[{"206", "/", "23"}]]}], "-", 
   RowBox[{"427573999702438", " ", 
    SuperscriptBox["q", 
     RowBox[{"229", "/", "23"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1841", "/", "184"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 1841, 184],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2TtOBTEMhWEjQDzEawssYCTHmST2Eq5ExRIokG5Fcdm/yMwWGGke+psv
KU915MTvXz+f3+lO5HIjIh/ny+/pul+G5Kerfioi4r+87Q6hZe0ciHgM72Wa
UnKqNdaOgojH8KE7jL1TNNw2kQgR9+6jTE8gc0tZbdxEJETcu08yvYPMm48t
3OsmQiHi3n2W+YslamRPNSkrIURcwheZx5aq2kzHnINyQcQlnMsl3CJSKRrh
awdCxGP42h2qJ+tzi/eSKYU9ESIu4ZtM+2drpeWIaGpj9j8nKYf9
   "], -8, 1841, 184],
  Editable->False]], "Print",
 CellChangeTimes->{3.7110909761528788`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "******)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"2", "B", " ", "case", " ", "d_l"}], ",", " ", "untwisted"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"e4", "[", "q", "]"}], 
      RowBox[{
       RowBox[{"e6", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "\n", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"e6", "[", "q", "]"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", "3", ")"}]}], 
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "2"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "-", "1"}], ")"}]}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"e4", "[", "q", "]"}]}], "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "2"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "/", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "4"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "3"}]}]}], ")"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7111759407827883`*^9, 3.711175954687237*^9}, {
   3.7111760588537827`*^9, 3.711176070005452*^9}, {3.7111761861069317`*^9, 
   3.711176193673903*^9}, {3.711176376025247*^9, 3.7111763770188007`*^9}, {
   3.7111765251228323`*^9, 3.711176618906955*^9}, {3.7111766549039717`*^9, 
   3.7111767202014637`*^9}, {3.71117680093047*^9, 3.711176808961361*^9}, {
   3.7111770666997004`*^9, 3.71117707296148*^9}, {3.711177246674409*^9, 
   3.711177247353801*^9}, {3.711181744788945*^9, 3.711181763442959*^9}, {
   3.711181839556114*^9, 3.711181875439519*^9}, {3.711196863771214*^9, 
   3.711196884442041*^9}, {3.711196915734386*^9, 3.7111969167909727`*^9}, {
   3.711196947724101*^9, 3.7111969919436417`*^9}, {3.711197080185451*^9, 
   3.711197113486145*^9}, 3.711197760810128*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "q"}]], "-", "120", "-", 
   RowBox[{"70722", " ", "q"}], "-", 
   RowBox[{"4264640", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"119379195", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"2151744192", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"28827905420", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"310514611968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   FractionBox[
    RowBox[{"5646404776905", " ", 
     SuperscriptBox["q", "7"]}], "2"], "-", 
   RowBox[{"22387521028800", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"158484894884730", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"1019049369644160", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 2], 0, 0, 0, 0, 0, 0, 0, -120, 0, 0, 0, 0, 0, 0, 0, -70722, 0,
     0, 0, 0, 0, 0, 0, -4264640, 0, 0, 0, 0, 0, 0, 0, -119379195, 0, 0, 0, 0, 
    0, 0, 0, -2151744192, 0, 0, 0, 0, 0, 0, 0, -28827905420, 0, 0, 0, 0, 0, 0,
     0, -310514611968, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-5646404776905, 2], 0, 0, 0, 0, 0, 0, 0, -22387521028800, 0, 0, 
    0, 0, 0, 0, 0, -158484894884730, 0, 0, 0, 0, 0, 0, 
    0, -1019049369644160}, -8, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.711196996309071*^9, {3.711197101468997*^9, 3.711197114497233*^9}, 
   3.711197763089373*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "q"}]], "+", "392", "+", 
   RowBox[{"80830", " ", "q"}], "+", 
   RowBox[{"4406592", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"120630021", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"2160282944", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"28876206708", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"310753446144", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   FractionBox[
    RowBox[{"5648522513463", " ", 
     SuperscriptBox["q", "7"]}], "2"], "+", 
   RowBox[{"22391825059136", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"158501145177222", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"1019107028448128", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 2], 0, 0, 0, 0, 0, 0, 0, 392, 0, 0, 0, 0, 0, 0, 0, 80830, 0, 
    0, 0, 0, 0, 0, 0, 4406592, 0, 0, 0, 0, 0, 0, 0, 120630021, 0, 0, 0, 0, 0, 
    0, 0, 2160282944, 0, 0, 0, 0, 0, 0, 0, 28876206708, 0, 0, 0, 0, 0, 0, 0, 
    310753446144, 0, 0, 0, 0, 0, 0, 0, 
    Rational[5648522513463, 2], 0, 0, 0, 0, 0, 0, 0, 22391825059136, 0, 0, 0, 
    0, 0, 0, 0, 158501145177222, 0, 0, 0, 0, 0, 0, 0, 1019107028448128}, -8, 
   81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.711196996309071*^9, {3.711197101468997*^9, 3.711197114497233*^9}, 
   3.711197763403407*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "q"}]], "+", "248", "+", 
   RowBox[{"34878", " ", "q"}], "+", 
   RowBox[{"1058496", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"17474821", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"201463488", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"1819403636", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"13712393984", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   FractionBox[
    RowBox[{"179496399927", " ", 
     SuperscriptBox["q", "7"]}], "2"], "+", 
   RowBox[{"523994273472", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"2782015014662", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"13624981218432", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 2], 0, 0, 0, 0, 0, 0, 0, 248, 0, 0, 0, 0, 0, 0, 0, 34878, 0, 
    0, 0, 0, 0, 0, 0, 1058496, 0, 0, 0, 0, 0, 0, 0, 17474821, 0, 0, 0, 0, 0, 
    0, 0, 201463488, 0, 0, 0, 0, 0, 0, 0, 1819403636, 0, 0, 0, 0, 0, 0, 0, 
    13712393984, 0, 0, 0, 0, 0, 0, 0, 
    Rational[179496399927, 2], 0, 0, 0, 0, 0, 0, 0, 523994273472, 0, 0, 0, 0, 
    0, 0, 0, 2782015014662, 0, 0, 0, 0, 0, 0, 0, 13624981218432}, -8, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.711196996309071*^9, {3.711197101468997*^9, 3.711197114497233*^9}, 
   3.711197763969139*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%27", "+", "%28", "+", 
  RowBox[{"2", "%29", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"r", "=", "0"}], ",", " ", 
     RowBox[{"l", "=", "0"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.7111971203935957`*^9, 3.711197130978469*^9}, {
  3.711197771624403*^9, 3.71119777715932*^9}, {3.7227601789515057`*^9, 
  3.722760189862419*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", "q"], "+", "768", "+", 
   RowBox[{"79864", " ", "q"}], "+", 
   RowBox[{"2258944", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"36200468", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"411465728", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"3687108560", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"27663622144", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"180555268206", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"1052292577280", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"5580280321816", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"27307621240832", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyVjzsOAjEMBYMA8ecO3MB+iR3nCEhUdLQUSFQUy/2FEy6wbkZuRp53eX7u
r0dKaVo5bu/pe134gUGaxaWzqgWMdTeaaQk4m14FsVYi1taZFUQlFLhzFuai
UhHx9uOdVSYTnaf8eejrqqq3gkMLj042EhGogTSgnrpKAjRI9aGR4O6KGLmV
wcaRv+cxNlNVMApZxg/BTkI2
   "], -8, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711197131612307*^9, 3.711197777832696*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%27", "+", "%28", "-", 
  RowBox[{"2", "%29", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"r", "=", "0"}], ",", " ", 
     RowBox[{"l", "=", "2"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.711197159223915*^9, 3.711197161327681*^9}, {
  3.711197781559457*^9, 3.711197786862485*^9}, {3.722760196165965*^9, 
  3.7227601989895973`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "224"}], "-", 
   RowBox[{"59648", " ", "q"}], "-", 
   RowBox[{"1975040", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"33698816", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"394388224", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"3590505984", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"27185953792", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"178437531648", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"1043684516608", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"5547779736832", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"27192303632896", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0DsKAkEMBuARZPGx6hk8gJCZvI+wYKNHsBCsLNb748zoATbNT5ovJP/5
8b4/bymleV3j+po/UxsupdC0qgMsyqERdiELoE1D2ZWBloFfbhtDFDfLEnC7
7pzQLPbcvkN2YGC3iBx7k5qNnVG9BOihl6NGqIw5VuyxWyAUI84iEMbMpKqu
dQNGrj79H/aCgILFXL6jNUCX
   "], 0, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.71119716232225*^9, 3.711197787470068*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%27", "-", "%28", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"r", "=", "0"}], ",", " ", 
    RowBox[{"l", "=", "1"}], ",", "3"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7111971702227182`*^9, 3.7111971731984787`*^9}, {
  3.711197790238319*^9, 3.7111977930775547`*^9}, {3.722760201541381*^9, 
  3.7227602065729723`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "512"}], "-", 
   RowBox[{"151552", " ", "q"}], "-", 
   RowBox[{"8671232", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"240009216", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"4312027136", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"57704112128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"621268058112", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"5647463645184", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"44779346087936", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"316986040061952", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"2038156398092288", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0U0KQjEMBOAKguK/R/AAQiZJ0/QID9zoEVwIrlw8749tT2A2aTYfJTOX
5+fxuqeU5mUbt/f8nfpyzeBp0Rb6a646QUbOEbXuyq2AJcI2nbESUWVYAG47
VAETF0hE7kYkpZACDPYA3XdqDZlTdoRiPYxvTYuamGa4BvBxXKulVFEjb0/k
4lPXAqtu1KI21FC159ERiSObVG9NsfsP4HpCiw==
   "], 0, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711197173921139*^9, 3.7111977936550493`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", ",", "s"}], ")"}], " ", "sectors"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "4"}]}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
               "2"}]}], "-", 
            RowBox[{
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "4"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "4"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
               "12"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "0"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7111972189322023`*^9, 3.7111972644389563`*^9}, {
  3.7111973013628597`*^9, 3.711197311362557*^9}, {3.711197802878335*^9, 
  3.711197803069377*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"81", "/", "8"}]],
  SeriesData[$CellContext`q, 0, {}, 81, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711197335567721*^9, 3.711197807329208*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
            RowBox[{"l", "/", "4"}]}], ")"}]}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"e4", "[", "q", "]"}], "/", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
              "2"}]}], "-", 
           RowBox[{
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "4"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "4"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
              "12"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
   RowBox[{"l", "\[Rule]", "1"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.711197346759027*^9, 3.711197346966639*^9}, {
  3.711197812821354*^9, 3.7111978130606117`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "4"}]]]}], "-", 
   RowBox[{"4080", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "4"}]]}], "-", 
   RowBox[{"614408", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "4"}]]}], "-", 
   RowBox[{"25153520", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "4"}]]}], "-", 
   RowBox[{"575135808", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "4"}]]}], "-", 
   RowBox[{"9146015648", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "4"}]]}], "-", 
   RowBox[{"112488218696", " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "4"}]]}], "-", 
   RowBox[{"1138433781648", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "4"}]]}], "-", 
   RowBox[{"9869287809336", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "4"}]]}], "-", 
   RowBox[{"75364211818048", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "4"}]]}], "-", 
   RowBox[{"517357574513016", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "4"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -6, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0E0KAjEMBeBRFFHx5woeQOhrkjY9woAbPYILYVYuxvtjMnOByea1i3w8
eLf39/V5dl03biwew/jr1/a5a7+yJy3KrQNOuux6zp2bAjYWUHtXWSAkOdJ2
cCdVQKKhwqPDBi4JUjgiTy6BzKoZWloJ2PNsSZmoKmLFE27WmLVqakSR5ovj
KlQ4AwpNoerrNDMq2dSVbe2E8ge7AEBu
   "], -6, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711197349228557*^9, 3.711197815909696*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
            RowBox[{"l", "/", "4"}]}], ")"}]}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"e4", "[", "q", "]"}], "/", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
              "2"}]}], "-", 
           RowBox[{
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "4"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "4"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
              "12"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
   RowBox[{"l", "\[Rule]", "2"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.711197355334283*^9, 3.711197355933916*^9}, {
  3.71119781936481*^9, 3.71119781953201*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"81", "/", "8"}]],
  SeriesData[$CellContext`q, 0, {}, 81, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.7111973584051867`*^9, 3.711197823187933*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
            RowBox[{"l", "/", "4"}]}], ")"}]}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"e4", "[", "q", "]"}], "/", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
              "2"}]}], "-", 
           RowBox[{
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "4"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "4"}]}], ")"}]}]}], "]"}]}], ")"}], "/",
              "12"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
   RowBox[{"l", "\[Rule]", "3"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.711197363869384*^9, 3.711197364373211*^9}, {
  3.7111978282838907`*^9, 3.711197828451066*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["32", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "4"}]]]}], "-", 
   RowBox[{"16192", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "4"}]]}], "-", 
   RowBox[{"2392800", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "4"}]]}], "-", 
   RowBox[{"91010752", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "4"}]]}], "-", 
   RowBox[{"1931844192", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "4"}]]}], "-", 
   RowBox[{"28693822272", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "4"}]]}], "-", 
   RowBox[{"332044052352", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "4"}]]}], "-", 
   RowBox[{"3183669214592", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "4"}]]}], "-", 
   RowBox[{"26308053914784", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "4"}]]}], "-", 
   RowBox[{"192503980223744", " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "4"}]]}], "-", 
   RowBox[{"1272033286425344", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "4"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -2, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyVkLsNAkEMRA+BEIh/CRSAZI+9u3YJJ5FACQRIRARH/2Jvr4FzMnby5Oe5
vr7P96PrumFV4/4Zfv2yLjdBv6iTZuV6JDizR6DNCEEcRvOAKbcj5kxMJUXO
7ZqjC5tqTHTfRC27GIASQQ+tSgGpUoKEhI+NZZOcHawp5HxqzlnIKImzFtMA
fZ66QiJxI0CKRvBLw2tTVF+3rEii+geQgUHa
   "], -2, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.7111973666915197`*^9, 3.711197830778657*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", ",", "s"}], ")"}], " ", "sectors"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{
           RowBox[{"eta", "[", "q", "]"}], "^", "24"}]}], ")"}]}], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
             RowBox[{"l", "/", "2"}]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", " ", 
              RowBox[{"e6", "[", "q", "]"}]}], "/", "6"}], "-", 
            RowBox[{
             RowBox[{"2", "/", 
              RowBox[{"(", 
               RowBox[{"3", " ", "2"}], ")"}]}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}]}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"2", "-", "1"}], ")"}]}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
    RowBox[{"l", "\[Rule]", "0"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7111979087317677`*^9, 3.711197920994145*^9}, {
  3.711198052014153*^9, 3.71119808110003*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", "q"}]]}], "-", "136", "-", 
   RowBox[{"5054", " ", "q"}], "-", 
   RowBox[{"70976", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"625413", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"4269376", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"24150644", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"119417088", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   FractionBox[
    RowBox[{"1058868279", " ", 
     SuperscriptBox["q", "7"]}], "2"], "-", 
   RowBox[{"2152015168", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"8125146246", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"28829401984", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-1, 2], 0, 0, 0, 0, 0, 0, 0, -136, 0, 0, 0, 0, 0, 0, 0, -5054, 0,
     0, 0, 0, 0, 0, 0, -70976, 0, 0, 0, 0, 0, 0, 0, -625413, 0, 0, 0, 0, 0, 0,
     0, -4269376, 0, 0, 0, 0, 0, 0, 0, -24150644, 0, 0, 0, 0, 0, 0, 
    0, -119417088, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-1058868279, 2], 0, 0, 0, 0, 0, 0, 0, -2152015168, 0, 0, 0, 0, 0,
     0, 0, -8125146246, 0, 0, 0, 0, 0, 0, 0, -28829401984}, -8, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711198148628936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}]}], ")"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "s", " ", 
            RowBox[{"l", "/", "2"}]}], ")"}]}], 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"e6", "[", "q", "]"}]}], "/", "6"}], "+", 
           RowBox[{
            RowBox[{"2", "/", 
             RowBox[{"(", 
              RowBox[{"3", " ", "2"}], ")"}]}], 
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"s", "/", "2"}]}], ")"}]}]}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "-", "1"}], ")"}]}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
   RowBox[{"l", "\[Rule]", "1"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"this", " ", "is", " ", "for", " ", "l"}], "=", "1"}], ",", 
    RowBox[{"3", " ", "as", " ", "complete"}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.711180912408197*^9, 3.7111809126080236`*^9}, {
  3.7111812513936577`*^9, 3.711181265343545*^9}, {3.711182080500979*^9, 
  3.711182084477405*^9}, {3.711198192361949*^9, 3.711198196617516*^9}, {
  3.711198228630763*^9, 3.711198229294314*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["8", 
    SqrtBox["q"]], "+", 
   RowBox[{"4064", " ", 
    SqrtBox["q"]}], "+", 
   RowBox[{"606288", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{"23945024", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   RowBox[{"527860152", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "+", 
   RowBox[{"8115440736", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "+", 
   RowBox[{"96831260464", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "+", 
   RowBox[{"953869390400", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "+", 
   RowBox[{"8072982141336", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   RowBox[{"60340475589056", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "2"}]]}], "+", 
   RowBox[{"406352823750992", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyVkbsNAkEMRA8JIf7UQAez/q1dAhIJlECARERw9C927xo4J09OnmY0vr6+
z/djGIZx3XD/jL/bqh0+EYvYRYFJQtk0Gow8k7NtJA5RUCZr16hU3VCUEt6+
z1CKiqCyJcRDY5hzIYOkZjl2U9ktOCBYJs089baoFE5FCqcKn6dvsECqqgc0
I1/m77OSE1dFBP0BZlE9/w==
   "], -4, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711198232038405*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"e4", "[", "q", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"e4", "[", "q", "]"}]}], "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "2"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "/", "6"}], "+", 
        RowBox[{
         RowBox[{"2", "/", "3"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "4"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", 
            RowBox[{"q", "^", "2"}], "]"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711181150307465*^9, 3.711181153482423*^9}, {
   3.711182130600955*^9, 3.711182134536385*^9}, 3.711198279225869*^9, {
   3.7111983099668207`*^9, 3.71119832263727*^9}, {3.711198362059285*^9, 
   3.711198374193108*^9}, 3.7111984979901876`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"4", " ", "q"}]]}], "-", "124", "-", 
   RowBox[{"17439", " ", "q"}], "-", 
   RowBox[{"529248", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   FractionBox[
    RowBox[{"17474821", " ", 
     SuperscriptBox["q", "3"]}], "2"], "-", 
   RowBox[{"100731744", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"909701818", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"6856196992", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   FractionBox[
    RowBox[{"179496399927", " ", 
     SuperscriptBox["q", "7"]}], "4"], "-", 
   RowBox[{"261997136736", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"1391007507331", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"6812490609216", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-1, 4], 0, 0, 0, 0, 0, 0, 0, -124, 0, 0, 0, 0, 0, 0, 0, -17439, 
    0, 0, 0, 0, 0, 0, 0, -529248, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-17474821, 2], 0, 0, 0, 0, 0, 0, 0, -100731744, 0, 0, 0, 0, 0, 0,
     0, -909701818, 0, 0, 0, 0, 0, 0, 0, -6856196992, 0, 0, 0, 0, 0, 0, 0, 
    Rational[-179496399927, 4], 0, 0, 0, 0, 0, 0, 0, -261997136736, 0, 0, 0, 
    0, 0, 0, 0, -1391007507331, 0, 0, 0, 0, 0, 0, 0, -6812490609216}, -8, 81, 
   8],
  Editable->False]], "Output",
 CellChangeTimes->{3.7111983373872337`*^9, 3.7111983768223658`*^9, 
  3.711198500756653*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%37", "+", 
  RowBox[{"2", "%41", " ", 
   RowBox[{"(*", 
    RowBox[{"l", "=", "4"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.711198543004633*^9, 3.71119854781642*^9}, {
  3.722760227579022*^9, 3.7227602501290293`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "q"]}], "-", "384", "-", 
   RowBox[{"39932", " ", "q"}], "-", 
   RowBox[{"1129472", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"18100234", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"205732864", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"1843554280", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"13831811072", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"90277634103", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"526146288640", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"2790140160908", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"13653810620416", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0TkOAjEMBdCAEGLnDBxgJG9xnCOMREVHS4FERTHcXySeC4wbJ81T/ndu
r+/j/UwpTZs27p/pN67bZcBx1Q5YNLsc2CRAtk5qZQqgnQdDqlIibO/MEIA4
kvHQHUEuTKYReJwfFM5ZyJaZeZ5csnGLixBq6bQClaIsCByg504zKYqStaqR
xBdfUqmAAqhQwQL4OtfVzO13lEBQ/x3hQ8c=
   "], -8, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711198549129644*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%37", "-", 
  RowBox[{"2", "%41", " ", 
   RowBox[{"(*", 
    RowBox[{"l", "=", "2"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.711198552643158*^9, 3.711198558503613*^9}, {
  3.7227602552405853`*^9, 3.7227602582163553`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"112", "+", 
   RowBox[{"29824", " ", "q"}], "+", 
   RowBox[{"987520", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"16849408", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"197194112", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"1795252992", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"13592976896", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"89218765824", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"521842258304", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"2773889868416", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"13596151816448", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"81", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 81, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyVkUkOAkEIRcs4xPkO3qChoPgcoRM3egQXJq5ctPePVPQAzebBgpfA5/J4
35+3Usq0Clxf02dcRkPE4yLqMIvrIDtYEs4m6DDleeM/bvtqDeIyIKHtuuZG
Lrm79t0zV1Z2z4iHLlZ1dmvwljThTLCmuUCPQQ1RmBV1yKin/j+zCjgiXcos
fP6f2kgJ1ETwBd8lPgI=
   "], 0, 81, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711198559600609*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "******)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"3", "B", " ", "orbifold"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7227595788287907`*^9, 3.722759587613043*^9}, {
  3.722759735103804*^9, 3.722759736863432*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"8", "/", "9"}], 
        RowBox[{
         RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
       RowBox[{"6", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "/", "9"}], 
          RowBox[{"e4", "[", "q", "]"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "[", "q", "]"}], "^", "6"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "[", 
            RowBox[{"q", "^", "3"}], "]"}], "^", "2"}], ")"}]}]}], "-", 
       RowBox[{
        RowBox[{"2", "/", "9"}], 
        RowBox[{
         RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"e4", "[", "q", "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"eis2", "[", 
             RowBox[{"q", "^", "3"}], "]"}]}], "-", 
           RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "2"}]}]}], ")"}], 
     RowBox[{
      RowBox[{"e4", "[", "q", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.6965964386576443`*^9, 3.696596662039421*^9}, {
   3.7114316101215563`*^9, 3.7114316601406097`*^9}, {3.711431792633349*^9, 
   3.711431797641828*^9}, 3.7114318321265078`*^9, {3.711433407199975*^9, 
   3.711433411055214*^9}, 3.711433492751513*^9, {3.718863909005612*^9, 
   3.718863926500532*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", "q"], "+", "882", "+", 
   RowBox[{"110682", " ", "q"}], "+", 
   RowBox[{"3386974", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"57426354", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"683214624", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"6371237278", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"49562755308", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"334538215740", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"2012406642384", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"10997797047174", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"55391728563666", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   RowBox[{"259977397319724", " ", 
    SuperscriptBox["q", "11"]}], "+", 
   RowBox[{"1147028543650656", " ", 
    SuperscriptBox["q", "12"]}], "+", 
   RowBox[{"4790991396755970", " ", 
    SuperscriptBox["q", "13"]}], "+", 
   RowBox[{"19054876449963800", " ", 
    SuperscriptBox["q", "14"]}], "+", 
   RowBox[{"72512780742614034", " ", 
    SuperscriptBox["q", "15"]}], "+", 
   RowBox[{"265107393362818008", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyVkrlNRUEMRR8Cse8d0IHXa7sEJCJKIEAiIvg0Qdd4Hg18J0eTHN25tl8+
vt8/f7dtO5w13r4OP68n/ZCddBRPm5kT47zJTBhJF03VRIUNrMumhwnUJ9pV
E6nCBpl418vTYNGQyIF407RySLgrTczbfS7mmsLd9Djpn3dr08RiBJhoTpre
rx1SVUQFWfBoK0vunsUh6VAAA/lh/dpXslYoV4w29LjfngV1simc4JPwpVtU
F2ct9LK6/UB/WulFbhkwq4ImTf0Q5z4uWlfNRjpp/7xmB2fq2alCkjs//wAH
6m1m
   "], -8, 129, 8],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.7114334971542673`*^9, {3.718863913553338*^9, 3.718863934423127*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"8", "/", "9"}], 
           RowBox[{
            RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", "  ", 
                RowBox[{"l", "/", "9"}]}], ")"}]}], "+", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "l", " ", 
                RowBox[{"2", "/", "9"}]}], ")"}]}], "+", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "l", " ", 
                RowBox[{"4", "/", "9"}]}], ")"}]}], "+", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "l", " ", 
                RowBox[{"5", "/", "9"}]}], ")"}]}], "+", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "l", " ", 
                RowBox[{"7", "/", "9"}]}], ")"}]}], "+", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "l", " ", 
                RowBox[{"8", "/", "9"}]}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "/", "9"}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"eta", "[", "q", "]"}], "^", "6"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"eta", "[", 
                 RowBox[{"q", "^", "3"}], "]"}], "^", "2"}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", " ", "3", " ", 
                RowBox[{"l", "/", "9"}]}], ")"}]}], "+", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "6", 
                RowBox[{"l", "/", "9"}]}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "9"}], 
              RowBox[{
               RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", "4"}], 
              RowBox[{"e4", "[", "q", "]"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", 
                  RowBox[{"eis2", "[", 
                   RowBox[{"q", "^", "3"}], "]"}]}], "-", 
                 RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "2"}]}]}], 
            ")"}]}]}], ")"}], 
        RowBox[{
         RowBox[{"e4", "[", "q", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "1", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6965967207347784`*^9, 3.696596863642952*^9}, {
  3.696596962844626*^9, 3.696596981050668*^9}, {3.711431670036838*^9, 
  3.711431672436118*^9}, {3.711431884209886*^9, 3.711431972082361*^9}, {
  3.71143212092579*^9, 3.7114321215010347`*^9}, {3.711433415327746*^9, 
  3.7114334209511433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "189"}], "-", 
   RowBox[{"55323", " ", "q"}], "-", 
   RowBox[{"3031911", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"82129059", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"1459286604", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"19411890003", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"208285801974", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1889529854913", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"14963567108724", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"105840631778157", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"680181290805609", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4024028344663800", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"22144564465365276", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"114307227168948477", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"557259797125150380", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"2580457746794384088", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"11404575827837059716", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-189, 0, 0, 0, 0, 0, 0, 0, -55323, 0, 0, 0, 0, 0, 0, 0, -3031911, 0, 0,
     0, 0, 0, 0, 0, -82129059, 0, 0, 0, 0, 0, 0, 0, -1459286604, 0, 0, 0, 0, 
    0, 0, 0, -19411890003, 0, 0, 0, 0, 0, 0, 0, -208285801974, 0, 0, 0, 0, 0, 
    0, 0, -1889529854913, 0, 0, 0, 0, 0, 0, 0, -14963567108724, 0, 0, 0, 0, 0,
     0, 0, -105840631778157, 0, 0, 0, 0, 0, 0, 0, -680181290805609, 0, 0, 0, 
    0, 0, 0, 0, -4024028344663800, 0, 0, 0, 0, 0, 0, 0, -22144564465365276, 0,
     0, 0, 0, 0, 0, 0, -114307227168948477, 0, 0, 0, 0, 0, 0, 
    0, -557259797125150380, 0, 0, 0, 0, 0, 0, 0, -2580457746794384088, 0, 0, 
    0, 0, 0, 0, 0, -11404575827837059716}, 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433503569409*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "189"}], "-", 
   RowBox[{"55323", " ", "q"}], "-", 
   RowBox[{"3031911", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"82129059", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"1459286604", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"19411890003", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"208285801974", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1889529854913", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"14963567108724", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"105840631778157", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"680181290805609", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4024028344663800", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"22144564465365276", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"114307227168948477", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"557259797125150380", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"2580457746794384088", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"11404575827837059716", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-189, 0, 0, 0, 0, 0, 0, 0, -55323, 0, 0, 0, 0, 0, 0, 0, -3031911, 0, 0,
     0, 0, 0, 0, 0, -82129059, 0, 0, 0, 0, 0, 0, 0, -1459286604, 0, 0, 0, 0, 
    0, 0, 0, -19411890003, 0, 0, 0, 0, 0, 0, 0, -208285801974, 0, 0, 0, 0, 0, 
    0, 0, -1889529854913, 0, 0, 0, 0, 0, 0, 0, -14963567108724, 0, 0, 0, 0, 0,
     0, 0, -105840631778157, 0, 0, 0, 0, 0, 0, 0, -680181290805609, 0, 0, 0, 
    0, 0, 0, 0, -4024028344663800, 0, 0, 0, 0, 0, 0, 0, -22144564465365276, 0,
     0, 0, 0, 0, 0, 0, -114307227168948477, 0, 0, 0, 0, 0, 0, 
    0, -557259797125150380, 0, 0, 0, 0, 0, 0, 0, -2580457746794384088, 0, 0, 
    0, 0, 0, 0, 0, -11404575827837059716}, 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433504669876*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "114"}], "-", 
   RowBox[{"30816", " ", "q"}], "-", 
   RowBox[{"1127034", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"21084390", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"267235884", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"2605759470", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"20953195668", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"145084320036", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"890544052620", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"4946792958576", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"25250731153326", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"119839488113736", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"533712798988380", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"2247066859993794", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"8998260039653256", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"34444727828866638", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"126575485124753376", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyVk8tNgzEQhH8khHhDoAIKQNr3o4RInCghByROHEID6Txru4GsDytfPs3O
ePxx+Pv+OW3bdryu8fV7/N+Pyyei7K/qAhfNm4EwBFoDul065MAdrbuBEUII
52XEmveTMyfWiI7gwwJBXVO8I/k4SUhlTDWLBvo0wxEdNgmAO8FONhJUBJSM
Ois/D1ZSzJNSQ70j/DL9Kik4IyozdejX1YcMTolAZG+5nnhpejUqIyM4OsZ3
c3eqB66H0sxkz05Ldiv0jGoKcJoyaWf9t/mFpI6TB0WYGXca8z7jI6uaSiiW
kxGGnQFbvmuS
   "], 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433505831809*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "189"}], "-", 
   RowBox[{"55323", " ", "q"}], "-", 
   RowBox[{"3031911", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"82129059", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"1459286604", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"19411890003", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"208285801974", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1889529854913", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"14963567108724", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"105840631778157", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"680181290805609", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4024028344663800", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"22144564465365276", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"114307227168948477", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"557259797125150380", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"2580457746794384088", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"11404575827837059716", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-189, 0, 0, 0, 0, 0, 0, 0, -55323, 0, 0, 0, 0, 0, 0, 0, -3031911, 0, 0,
     0, 0, 0, 0, 0, -82129059, 0, 0, 0, 0, 0, 0, 0, -1459286604, 0, 0, 0, 0, 
    0, 0, 0, -19411890003, 0, 0, 0, 0, 0, 0, 0, -208285801974, 0, 0, 0, 0, 0, 
    0, 0, -1889529854913, 0, 0, 0, 0, 0, 0, 0, -14963567108724, 0, 0, 0, 0, 0,
     0, 0, -105840631778157, 0, 0, 0, 0, 0, 0, 0, -680181290805609, 0, 0, 0, 
    0, 0, 0, 0, -4024028344663800, 0, 0, 0, 0, 0, 0, 0, -22144564465365276, 0,
     0, 0, 0, 0, 0, 0, -114307227168948477, 0, 0, 0, 0, 0, 0, 
    0, -557259797125150380, 0, 0, 0, 0, 0, 0, 0, -2580457746794384088, 0, 0, 
    0, 0, 0, 0, 0, -11404575827837059716}, 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433506942823*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "189"}], "-", 
   RowBox[{"55323", " ", "q"}], "-", 
   RowBox[{"3031911", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"82129059", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"1459286604", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"19411890003", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"208285801974", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1889529854913", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"14963567108724", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"105840631778157", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"680181290805609", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4024028344663800", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"22144564465365276", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"114307227168948477", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"557259797125150380", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"2580457746794384088", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"11404575827837059716", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-189, 0, 0, 0, 0, 0, 0, 0, -55323, 0, 0, 0, 0, 0, 0, 0, -3031911, 0, 0,
     0, 0, 0, 0, 0, -82129059, 0, 0, 0, 0, 0, 0, 0, -1459286604, 0, 0, 0, 0, 
    0, 0, 0, -19411890003, 0, 0, 0, 0, 0, 0, 0, -208285801974, 0, 0, 0, 0, 0, 
    0, 0, -1889529854913, 0, 0, 0, 0, 0, 0, 0, -14963567108724, 0, 0, 0, 0, 0,
     0, 0, -105840631778157, 0, 0, 0, 0, 0, 0, 0, -680181290805609, 0, 0, 0, 
    0, 0, 0, 0, -4024028344663800, 0, 0, 0, 0, 0, 0, 0, -22144564465365276, 0,
     0, 0, 0, 0, 0, 0, -114307227168948477, 0, 0, 0, 0, 0, 0, 
    0, -557259797125150380, 0, 0, 0, 0, 0, 0, 0, -2580457746794384088, 0, 0, 
    0, 0, 0, 0, 0, -11404575827837059716}, 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335080409307`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "114"}], "-", 
   RowBox[{"30816", " ", "q"}], "-", 
   RowBox[{"1127034", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"21084390", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"267235884", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"2605759470", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"20953195668", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"145084320036", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"890544052620", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"4946792958576", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"25250731153326", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"119839488113736", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"533712798988380", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"2247066859993794", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"8998260039653256", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"34444727828866638", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"126575485124753376", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyVk8tNgzEQhH8khHhDoAIKQNr3o4RInCghByROHEID6Txru4GsDytfPs3O
ePxx+Pv+OW3bdryu8fV7/N+Pyyei7K/qAhfNm4EwBFoDul065MAdrbuBEUII
52XEmveTMyfWiI7gwwJBXVO8I/k4SUhlTDWLBvo0wxEdNgmAO8FONhJUBJSM
Ois/D1ZSzJNSQ70j/DL9Kik4IyozdejX1YcMTolAZG+5nnhpejUqIyM4OsZ3
c3eqB66H0sxkz05Ldiv0jGoKcJoyaWf9t/mFpI6TB0WYGXca8z7jI6uaSiiW
kxGGnQFbvmuS
   "], 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433509128799*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "189"}], "-", 
   RowBox[{"55323", " ", "q"}], "-", 
   RowBox[{"3031911", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"82129059", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"1459286604", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"19411890003", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"208285801974", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1889529854913", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"14963567108724", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"105840631778157", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"680181290805609", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4024028344663800", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"22144564465365276", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"114307227168948477", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"557259797125150380", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"2580457746794384088", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"11404575827837059716", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-189, 0, 0, 0, 0, 0, 0, 0, -55323, 0, 0, 0, 0, 0, 0, 0, -3031911, 0, 0,
     0, 0, 0, 0, 0, -82129059, 0, 0, 0, 0, 0, 0, 0, -1459286604, 0, 0, 0, 0, 
    0, 0, 0, -19411890003, 0, 0, 0, 0, 0, 0, 0, -208285801974, 0, 0, 0, 0, 0, 
    0, 0, -1889529854913, 0, 0, 0, 0, 0, 0, 0, -14963567108724, 0, 0, 0, 0, 0,
     0, 0, -105840631778157, 0, 0, 0, 0, 0, 0, 0, -680181290805609, 0, 0, 0, 
    0, 0, 0, 0, -4024028344663800, 0, 0, 0, 0, 0, 0, 0, -22144564465365276, 0,
     0, 0, 0, 0, 0, 0, -114307227168948477, 0, 0, 0, 0, 0, 0, 
    0, -557259797125150380, 0, 0, 0, 0, 0, 0, 0, -2580457746794384088, 0, 0, 
    0, 0, 0, 0, 0, -11404575827837059716}, 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433510246311*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "189"}], "-", 
   RowBox[{"55323", " ", "q"}], "-", 
   RowBox[{"3031911", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"82129059", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"1459286604", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"19411890003", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"208285801974", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"1889529854913", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"14963567108724", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"105840631778157", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"680181290805609", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4024028344663800", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"22144564465365276", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"114307227168948477", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"557259797125150380", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"2580457746794384088", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"11404575827837059716", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"129", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 129, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-189, 0, 0, 0, 0, 0, 0, 0, -55323, 0, 0, 0, 0, 0, 0, 0, -3031911, 0, 0,
     0, 0, 0, 0, 0, -82129059, 0, 0, 0, 0, 0, 0, 0, -1459286604, 0, 0, 0, 0, 
    0, 0, 0, -19411890003, 0, 0, 0, 0, 0, 0, 0, -208285801974, 0, 0, 0, 0, 0, 
    0, 0, -1889529854913, 0, 0, 0, 0, 0, 0, 0, -14963567108724, 0, 0, 0, 0, 0,
     0, 0, -105840631778157, 0, 0, 0, 0, 0, 0, 0, -680181290805609, 0, 0, 0, 
    0, 0, 0, 0, -4024028344663800, 0, 0, 0, 0, 0, 0, 0, -22144564465365276, 0,
     0, 0, 0, 0, 0, 0, -114307227168948477, 0, 0, 0, 0, 0, 0, 
    0, -557259797125150380, 0, 0, 0, 0, 0, 0, 0, -2580457746794384088, 0, 0, 
    0, 0, 0, 0, 0, -11404575827837059716}, 0, 129, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433511371916*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "/", "3"}], 
        RowBox[{"e4", "[", "q", "]"}], 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"2", "/", "9"}], ")"}]}], 
        RowBox[{
         RowBox[{"eup", "[", "q", "]"}], "^", "6"}], 
        RowBox[{"(", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{"2", "Pi", " ", "I", " ", "2", 
                 RowBox[{"k", "/", "9"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "Pi", " ", "I", " ", "k", " ", 
                  RowBox[{"l", "/", "9"}]}], ")"}]}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"eup", "[", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "3"}], ")"}]}], 
                   RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "3"}]}], ")"}]}]}], "]"}], "^", "2"}], 
                ")"}]}]}], ")"}], 
            RowBox[{
             RowBox[{"e4", "[", "q", "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "8"}], "}"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6967254405011187`*^9, 3.6967254437611227`*^9}, {
  3.6967255320812464`*^9, 3.696725532481247*^9}, {3.696725775341587*^9, 
  3.6967257762715883`*^9}, {3.711432160376821*^9, 3.711432174991377*^9}, {
  3.711432232649816*^9, 3.7114322364737873`*^9}, {3.711432268318956*^9, 
  3.711432301428006*^9}, {3.7114326476294537`*^9, 3.7114326897450237`*^9}, {
  3.711433442236999*^9, 3.711433446884285*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"2\\\", \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\
\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\
\"3\\\"}]]}]}], \\\",\\\", RowBox[{\\\"5\\\", \\\"-\\\", RowBox[{\\\"5\\\", \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\
\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \
\\\"3\\\"}]]}]}], \\\",\\\", RowBox[{\\\"274\\\", \\\"-\\\", \
RowBox[{\\\"274\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"3\\\"}]]}], \\\"+\\\", RowBox[{\\\"274\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]}], \\\",\\\", \
RowBox[{\\\"548\\\", \\\"-\\\", RowBox[{\\\"548\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"548\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\
\"3\\\"}]]}]}], \\\",\\\", RowBox[{\\\"1356\\\", \\\"-\\\", \
RowBox[{\\\"1356\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\
\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \
\\\"3\\\"}]]}], \\\"+\\\", RowBox[{\\\"1356\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]}], \\\",\\\", \
RowBox[{\\\"10949\\\", \\\"-\\\", RowBox[{\\\"10949\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"10949\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\
\"3\\\"}]]}]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"40\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"14852791795753984\\\", \\\"-\\\
\", RowBox[{\\\"14852791795753984\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"14852791795753984\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]}], \\\",\\\", \
RowBox[{\\\"25096150551746855\\\", \\\"-\\\", RowBox[{\\\"25096150551746855\\\
\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\
\\\", RowBox[{\\\"25096150551746855\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\
\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \
\\\"/\\\", \\\"3\\\"}]]}]}], \\\",\\\", RowBox[{\\\"40618105973683374\\\", \\\
\"-\\\", RowBox[{\\\"40618105973683374\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"40618105973683374\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]}], \\\",\\\", \
RowBox[{\\\"65964778503895558\\\", \\\"-\\\", RowBox[{\\\"65964778503895558\\\
\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\
\\\", RowBox[{\\\"65964778503895558\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\
\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \
\\\"/\\\", \\\"3\\\"}]]}]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"103\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\)\[NoBreak] are equal \
to zero. Assuming they are. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711433521064596*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"1171", "/", "72"}]],
  SeriesData[$CellContext`q, 0, {}, 1171, 1171, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335211004972`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"1043976\\\", \
\\\"-\\\", RowBox[{\\\"1043976\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\
\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", RowBox[{\\\"1043976\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"65964778503895558\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"65964778503895558\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"65964778503895558\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"9\\\"}]]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"40618105973683374\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"40618105973683374\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"40618105973683374\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"9\\\"}]]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"14852791795753984\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"14852791795753984\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"14852791795753984\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"9\\\"}]]}]}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"43\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"838144278\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"838144278\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\
\"9\\\"}]]}], \\\"+\\\", RowBox[{\\\"838144278\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"9\\\"}]]}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"1643654488\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\
\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \
\\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", RowBox[{\\\"1643654488\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"1643654488\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\
\"9\\\"}]]}]}], \\\",\\\", RowBox[{RowBox[{\\\"7153050780\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"7153050780\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\
\"9\\\"}]]}], \\\"+\\\", RowBox[{\\\"7153050780\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"9\\\"}]]}]}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"19\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"}\\\"}]\\)\[NoBreak] are equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7114335255651903`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"1171", "/", "72"}]],
  SeriesData[$CellContext`q, 0, {}, 1171, 1171, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335256009703`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "9"}]]]}], "-", 
   RowBox[{"3048", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "9"}]]}], "-", 
   RowBox[{"454764", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "9"}]]}], "-", 
   RowBox[{"17982972", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "9"}]]}], "-", 
   RowBox[{"399441876", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "9"}]]}], "-", 
   RowBox[{"6216848832", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "9"}]]}], "-", 
   RowBox[{"75287171208", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "9"}]]}], "-", 
   RowBox[{"753548884512", " ", 
    SuperscriptBox["q", 
     RowBox[{"56", "/", "9"}]]}], "-", 
   RowBox[{"6481093998414", " ", 
    SuperscriptBox["q", 
     RowBox[{"65", "/", "9"}]]}], "-", 
   RowBox[{"49211121561456", " ", 
    SuperscriptBox["q", 
     RowBox[{"74", "/", "9"}]]}], "-", 
   RowBox[{"336453778954596", " ", 
    SuperscriptBox["q", 
     RowBox[{"83", "/", "9"}]]}], "-", 
   RowBox[{"2102495981051040", " ", 
    SuperscriptBox["q", 
     RowBox[{"92", "/", "9"}]]}], "-", 
   RowBox[{"12149820436411140", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "9"}]]}], "-", 
   RowBox[{"65537302539499776", " ", 
    SuperscriptBox["q", 
     RowBox[{"110", "/", "9"}]]}], "-", 
   RowBox[{"332505434792613462", " ", 
    SuperscriptBox["q", 
     RowBox[{"119", "/", "9"}]]}], "-", 
   RowBox[{"1596756281752208796", " ", 
    SuperscriptBox["q", 
     RowBox[{"128", "/", "9"}]]}], "-", 
   RowBox[{"7296355782223473426", " ", 
    SuperscriptBox["q", 
     RowBox[{"137", "/", "9"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1153", "/", "72"}]],
    SeriesData[$CellContext`q, 0, {}, -56, 1153, 72],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztlztKBVEMhkdRxPdzAy5AOHknS7hg5RIsBCuL6wbcucm4gem8B1LMN6cM
fCT58/z+9fbxc7Is+/yW18/99+44Hy+6O8rfaE7A0xJGg/0gqmlu4Vk5Y2FT
Poh6mlt4XtbAwjEMD6Ki5hZelDeKYAa3Xm3z8LLEKYI6u1O33Dy8KnMm6AYG
ODqbzMPrP3Uk2XPOAt128/Cm3Ck7jMh95wwdL+fhbcnjQABAEAWWzirz8K7s
ESkLmXkIS7S+eXhf+hAGckjk/BQY/N81Nbfzofzl3OS8zgdnG+YUbYETcRWo
ktOTBgoFR1gf6xPxcVkXIMoQJrZABWLt62EePpVByNxiouiQ53te7tYxZiKu
Cg1DScQcEbMTiVF/AdxvVVo=
   "], -56, 1153, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335288638906`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\
\", \\\"24015756795950\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"9\\\"}]]}], \\\"+\\\", RowBox[{\\\"24015756795950\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"24015756795950\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\
\"9\\\"}]]}]}], \\\",\\\", RowBox[{RowBox[{\\\"1356\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"9\\\"}]]}], \\\"-\\\", \
RowBox[{\\\"1356\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\
\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \
\\\"9\\\"}]]}], \\\"+\\\", RowBox[{\\\"1356\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"9\\\"}]]}]}]}], \\\"}\\\"}]\\)\
\[NoBreak] are equal to zero. Assuming they are. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7114335331680393`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during \
this calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7114335332057323`*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"1171", "/", "72"}]],
  SeriesData[$CellContext`q, 0, {}, 1171, 1171, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433533263465*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{\\\"1043976\\\", \\\"-\\\", \
RowBox[{\\\"1043976\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"3\\\"}]]}], \\\"+\\\", RowBox[{\\\"1043976\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.71143353759365*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"1171", "/", "72"}]],
  SeriesData[$CellContext`q, 0, {}, 1171, 1171, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335376309757`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["12", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "9"}]]]}], "-", 
   RowBox[{"6096", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "9"}]]}], "-", 
   RowBox[{"909408", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "9"}]]}], "-", 
   RowBox[{"35905470", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "9"}]]}], "-", 
   RowBox[{"790034940", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "9"}]]}], "-", 
   RowBox[{"12110656818", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "9"}]]}], "-", 
   RowBox[{"144008314488", " ", 
    SuperscriptBox["q", 
     RowBox[{"50", "/", "9"}]]}], "-", 
   RowBox[{"1413568422336", " ", 
    SuperscriptBox["q", 
     RowBox[{"59", "/", "9"}]]}], "-", 
   RowBox[{"11921680755804", " ", 
    SuperscriptBox["q", 
     RowBox[{"68", "/", "9"}]]}], "-", 
   RowBox[{"88807134530412", " ", 
    SuperscriptBox["q", 
     RowBox[{"77", "/", "9"}]]}], "-", 
   RowBox[{"596150979278016", " ", 
    SuperscriptBox["q", 
     RowBox[{"86", "/", "9"}]]}], "-", 
   RowBox[{"3661235388971790", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "9"}]]}], "-", 
   RowBox[{"20814240450182424", " ", 
    SuperscriptBox["q", 
     RowBox[{"104", "/", "9"}]]}], "-", 
   RowBox[{"110563269737791218", " ", 
    SuperscriptBox["q", 
     RowBox[{"113", "/", "9"}]]}], "-", 
   RowBox[{"552929100615857712", " ", 
    SuperscriptBox["q", 
     RowBox[{"122", "/", "9"}]]}], "-", 
   RowBox[{"2619697579429048680", " ", 
    SuperscriptBox["q", 
     RowBox[{"131", "/", "9"}]]}], "-", 
   RowBox[{"11820274691903920176", " ", 
    SuperscriptBox["q", 
     RowBox[{"140", "/", "9"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1153", "/", "72"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 1153, 72],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -6096, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -909408, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, -35905470, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, -790034940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, -12110656818, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -144008314488, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, -1413568422336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11921680755804, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -88807134530412, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -596150979278016, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -3661235388971790, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -20814240450182424, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -110563269737791218, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -552929100615857712, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -2619697579429048680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -11820274691903920176}, -32, 1153, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433541011416*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"1171", "/", "72"}]],
  SeriesData[$CellContext`q, 0, {}, 1171, 1171, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433545322904*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], 
   RowBox[{"1171", "/", "72"}]],
  SeriesData[$CellContext`q, 0, {}, 1171, 1171, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433549693842*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{\\\"6\\\", \\\"-\\\", RowBox[{\\\"6\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\
\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \
\\\"3\\\"}]]}]}]\\)\[NoBreak] is equal to zero. Assuming it is. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711433553062283*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["30", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "9"}]]]}], "-", 
   RowBox[{"15156", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "9"}]]}], "-", 
   RowBox[{"2231148", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "9"}]]}], "-", 
   RowBox[{"83549136", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "9"}]]}], "-", 
   RowBox[{"1745938068", " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "9"}]]}], "-", 
   RowBox[{"25563963444", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "9"}]]}], "-", 
   RowBox[{"292050306552", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "9"}]]}], "-", 
   RowBox[{"2768142826848", " ", 
    SuperscriptBox["q", 
     RowBox[{"62", "/", "9"}]]}], "-", 
   RowBox[{"22638515516838", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "9"}]]}], "-", 
   RowBox[{"164107115198856", " ", 
    SuperscriptBox["q", 
     RowBox[{"80", "/", "9"}]]}], "-", 
   RowBox[{"1075189510409034", " ", 
    SuperscriptBox["q", 
     RowBox[{"89", "/", "9"}]]}], "-", 
   RowBox[{"6460766823171624", " ", 
    SuperscriptBox["q", 
     RowBox[{"98", "/", "9"}]]}], "-", 
   RowBox[{"36013108355663664", " ", 
    SuperscriptBox["q", 
     RowBox[{"107", "/", "9"}]]}], "-", 
   RowBox[{"187905178737926124", " ", 
    SuperscriptBox["q", 
     RowBox[{"116", "/", "9"}]]}], "-", 
   RowBox[{"924488907633196956", " ", 
    SuperscriptBox["q", 
     RowBox[{"125", "/", "9"}]]}], "-", 
   RowBox[{"4314948474361204224", " ", 
    SuperscriptBox["q", 
     RowBox[{"134", "/", "9"}]]}], "-", 
   RowBox[{"19202523462374806278", " ", 
    SuperscriptBox["q", 
     RowBox[{"143", "/", "9"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"1153", "/", "72"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 1153, 72],
    Editable->False]}],
  SeriesData[$CellContext`q, 
   0, {-30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -15156, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -2231148, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, -83549136, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, -1745938068, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -25563963444, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, -292050306552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, -2768142826848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -22638515516838, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -164107115198856, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1075189510409034, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -6460766823171624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, -36013108355663664, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, -187905178737926124, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -924488907633196956, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, -4314948474361204224, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, -19202523462374806278}, -8, 1153, 72],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433553139423*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"r", "=", "3"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7227605375907784`*^9, 3.722760540190916*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s3t3dl", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"e4", "[", "q", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "Pi", " ", "I", " ", "k1", " ", 
           RowBox[{"l", "/", "3"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "9"}], 
           RowBox[{
            RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "12"}], 
           RowBox[{
            RowBox[{"e4", "[", "q", "]"}], "/", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", 
              RowBox[{"eis2", "[", "q", "]"}]}], "-", 
             RowBox[{"eis2", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "3"}], ")"}]}], 
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{"2", "Pi", " ", "I", " ", 
                  RowBox[{"k1", "/", "3"}]}], ")"}]}]}], "]"}]}], ")"}]}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\n", 
 RowBox[{
  RowBox[{"s3tdl", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"2", "Pi", " ", 
            RowBox[{"I", "/", "3"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
              RowBox[{"l", "/", "9"}]}], ")"}]}], "+", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "  ", "4", "Pi", " ", "I", " ", 
              RowBox[{"l", "/", "9"}]}], ")"}]}], "+", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "  ", "7", "Pi", " ", "I", " ", 
              RowBox[{"l", "/", "9"}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"4", "Pi", " ", 
            RowBox[{"I", "/", "3"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "Pi", " ", "I", " ", "2", " ", 
              RowBox[{"l", "/", "9"}]}], ")"}]}], "+", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "  ", "5", "Pi", " ", "I", " ", 
              RowBox[{"l", "/", "9"}]}], ")"}]}], "+", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "  ", "8", "Pi", " ", "I", " ", 
              RowBox[{"l", "/", "9"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "/", "9"}], 
        RowBox[{"e4", "[", "q", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "6"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eta", "[", 
            RowBox[{"q", "^", "3"}], "]"}], "^", "2"}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.6967504208431196`*^9, 3.6967506275834093`*^9}, {
  3.696750659603454*^9, 3.696750745453574*^9}, {3.6967507832936273`*^9, 
  3.6967508472637167`*^9}, {3.6967508945537825`*^9, 3.696751024533965*^9}, {
  3.6967513287043905`*^9, 3.6967513293143916`*^9}, {3.6967518156881175`*^9, 
  3.6967518211381254`*^9}, {3.7114324581744747`*^9, 3.7114325460138483`*^9}, {
  3.7114327308362627`*^9, 3.7114327483251963`*^9}, {3.711433452156804*^9, 
  3.7114334793371067`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"s3tdl", "[", "l", "]"}], "+", 
      RowBox[{"s3t3dl", "[", "l", "]"}]}], "]"}], "//", "FullSimplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711432561322411*^9, 3.711432606087628*^9}, {
  3.7114334822324266`*^9, 3.711433486287613*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "q"]}], "-", "441", "-", 
   RowBox[{"55341", " ", "q"}], "-", 
   RowBox[{"1693487", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"28713177", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"341607312", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"3185618639", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"24781377654", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"167269107870", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"1006203321192", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"5498898523587", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"27695864281833", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"129988698659862", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"573514271825328", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"2395495698377985", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"9527438224981900", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"36256390371307017", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"132553696681409004", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1rlNBEEQBdAGIcR9RkAAK9V9hLASFiFgIGFhLMmQLTXdzmawZczXaKyn
Orrn7fPn4+vvbIzDxRjj/fvwuz+vlx3u69uAFrnJdiKdSJcbSZVboa5m4yxZ
wluAVl5vLApHRu/kutlc1UEDZ6QWpJW3E4ahhmGcLUwr72YrxQPZ3VRaoFbe
r+F3skTw8FN7jvNh2gCMgJkQs9O0TZxKRmQosbY6Ox7nwLmlhgkFBnML18qn
2VfKqp1lmNbTqbOTp86KQo5ByhQtYCufZ285a/a0ylcnSg1gC9mRL5VcOIhq
QTDh1KbjfNl8bKR1RwDX9QoO2Gl5X+d6MNV/kqVZoEBVUP4B4cXxjw==
   "], -24, 385, 24],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335643173113`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"1533", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"231900", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"9646314", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"222660624", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"3554476575", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"43729120596", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"441772415172", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"3818688863790", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "-", 
   RowBox[{"29059162228773", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "3"}]]}], "-", 
   RowBox[{"198743170924512", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "3"}]]}], "-", 
   RowBox[{"1240850247932640", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "3"}]]}], "-", 
   RowBox[{"7158583927389324", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "3"}]]}], "-", 
   RowBox[{"38530033722375591", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "3"}]]}], "-", 
   RowBox[{"194997179830485720", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "3"}]]}], "-", 
   RowBox[{"933920496475938936", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "3"}]]}], "-", 
   RowBox[{"4255801472543201655", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clJBFEQBuCnKIr7loABCLUvIQx4MgQPgicPYwJm7lsuAxNA1+Wn6dNH
/1XVr58/H19/J63tz1pr79/7391pf3jjXX/XoESeDxAqVzJdDBMxJmwtOczL
oUoTY5QSoJVX82MRmYFRJdj1HHVVETd1LWFaeTNkwk6JBJpWArXydtIE3UlQ
0amEauXdLDQwLCKMPbcGHeb9XIPsdaL1bQj3ShftYegww4XRIUkUKzX7OHkk
EAoknkwmW5uOfI4aGpzkHF1Y6dQ9rc1QBuB+Vohd+xyWoK18XvMnmY6ewSCh
TlurjoTJvV6Q/pN1zdFypdP8MoRCqgEoTipMgKb6D36M5n8=
   "], -16, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335662920732`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["9", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"4554", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"672993", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"25605828", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"544649886", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"8117334090", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"94326473808", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"908509672296", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"7542094862277", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "-", 
   RowBox[{"55439000395524", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "3"}]]}], "-", 
   RowBox[{"367942180917528", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "3"}]]}], "-", 
   RowBox[{"2237575156446708", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "3"}]]}], "-", 
   RowBox[{"12611827032044814", " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "3"}]]}], "-", 
   RowBox[{"66487043702866536", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "3"}]]}], "-", 
   RowBox[{"330269529654363078", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "3"}]]}], "-", 
   RowBox[{"1555345863987956496", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "3"}]]}], "-", 
   RowBox[{"6979690738812021732", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1blNhDEQBWCDQIj7WBqgAKS5jxJWIqIEgpWICJYG6ByP/4QOmOTJcvRJ
43l++fh6P/ycjHE8G2O8fR6/96fz8Jr7eTegRZ4XSFSlhWbLizKZUya38Gx5
WSpSAw2KFqItr8qlIiYZYS1IW14XLBCdWSD/W/M3b0qWwmTiHNBpmreLBqGQ
cwMoOw30rmyuQpASRuTegrXl/VoDFU4A4FSlTpX2UDo2TyEMSHRt1SGPxSNi
V1dUm2XirbbiqXxIhhjkwAQigZ3mu4BmEg7CDhRmyp12d7ceIANZ6myVuSfG
4J1m/LxmrKosGsYZnvMltirARbT0tIT5cQQS0Pze6Bcdwudd
   "], -8, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433568264884*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", "q"], "+", "555", "+", 
   RowBox[{"86157", " ", "q"}], "+", 
   RowBox[{"2820521", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"49797567", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"608843196", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"5791378109", " ", 
    SuperscriptBox["q", "5"]}], "+", 
   RowBox[{"45734573322", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"312353427906", " ", 
    SuperscriptBox["q", "7"]}], "+", 
   RowBox[{"1896747373812", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"10445691482163", " ", 
    SuperscriptBox["q", "9"]}], "+", 
   RowBox[{"52946595435159", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   RowBox[{"249828186773598", " ", 
    SuperscriptBox["q", "11"]}], "+", 
   RowBox[{"1107227070813708", " ", 
    SuperscriptBox["q", "12"]}], "+", 
   RowBox[{"4642562558371779", " ", 
    SuperscriptBox["q", "13"]}], "+", 
   RowBox[{"18525698264635156", " ", 
    SuperscriptBox["q", "14"]}], "+", 
   RowBox[{"70701118200173655", " ", 
    SuperscriptBox["q", "15"]}], "+", 
   RowBox[{"259129181806162380", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzNlrlNBjAMRoMAcZ8bsIHvYwQkKkb4CyQqip9l2BabFKzgIk9K9+TPdvJy
+Hr/+DlZ63i21nr7PH6/1mXhH2EET4uqOsJl87wYhuojbDYvihQESpOyuyxK
errapGJdFQ0ihDFthNHmdbe6J7IHQo5Q2rzpHNW5DxONcNq8LTISKwt5wqQ0
74oYaS7OzoGTynbfbiCilihBaDxC619OKcU0VVhRJ43CQ5EkgwLD3FkzRnht
PnauCE7k4BC1SWCanpiQGqkGO7pPyvapqxdaepWviXXvTdoo7de5ImI99YDO
Nupj9NyzoYmUWNMBhkYc8AvGzu7a
   "], -24, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335702101927`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"1533", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"231900", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"9646314", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"222660624", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"3554476575", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"43729120596", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"441772415172", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"3818688863790", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "-", 
   RowBox[{"29059162228773", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "3"}]]}], "-", 
   RowBox[{"198743170924512", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "3"}]]}], "-", 
   RowBox[{"1240850247932640", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "3"}]]}], "-", 
   RowBox[{"7158583927389324", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "3"}]]}], "-", 
   RowBox[{"38530033722375591", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "3"}]]}], "-", 
   RowBox[{"194997179830485720", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "3"}]]}], "-", 
   RowBox[{"933920496475938936", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "3"}]]}], "-", 
   RowBox[{"4255801472543201655", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clJBFEQBuCnKIr7loABCLUvIQx4MgQPgicPYwJm7lsuAxNA1+Wn6dNH
/1XVr58/H19/J63tz1pr79/7391pf3jjXX/XoESeDxAqVzJdDBMxJmwtOczL
oUoTY5QSoJVX82MRmYFRJdj1HHVVETd1LWFaeTNkwk6JBJpWArXydtIE3UlQ
0amEauXdLDQwLCKMPbcGHeb9XIPsdaL1bQj3ShftYegww4XRIUkUKzX7OHkk
EAoknkwmW5uOfI4aGpzkHF1Y6dQ9rc1QBuB+Vohd+xyWoK18XvMnmY6ewSCh
TlurjoTJvV6Q/pN1zdFypdP8MoRCqgEoTipMgKb6D36M5n8=
   "], -16, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433572154707*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["9", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"4554", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"672993", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"25605828", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"544649886", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"8117334090", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"94326473808", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"908509672296", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"7542094862277", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "-", 
   RowBox[{"55439000395524", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "3"}]]}], "-", 
   RowBox[{"367942180917528", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "3"}]]}], "-", 
   RowBox[{"2237575156446708", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "3"}]]}], "-", 
   RowBox[{"12611827032044814", " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "3"}]]}], "-", 
   RowBox[{"66487043702866536", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "3"}]]}], "-", 
   RowBox[{"330269529654363078", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "3"}]]}], "-", 
   RowBox[{"1555345863987956496", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "3"}]]}], "-", 
   RowBox[{"6979690738812021732", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1blNhDEQBWCDQIj7WBqgAKS5jxJWIqIEgpWICJYG6ByP/4QOmOTJcvRJ
43l++fh6P/ycjHE8G2O8fR6/96fz8Jr7eTegRZ4XSFSlhWbLizKZUya38Gx5
WSpSAw2KFqItr8qlIiYZYS1IW14XLBCdWSD/W/M3b0qWwmTiHNBpmreLBqGQ
cwMoOw30rmyuQpASRuTegrXl/VoDFU4A4FSlTpX2UDo2TyEMSHRt1SGPxSNi
V1dUm2XirbbiqXxIhhjkwAQigZ3mu4BmEg7CDhRmyp12d7ceIANZ6myVuSfG
4J1m/LxmrKosGsYZnvMltirARbT0tIT5cQQS0Pze6Bcdwudd
   "], -8, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433574104334*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "q"]}], "-", "441", "-", 
   RowBox[{"55341", " ", "q"}], "-", 
   RowBox[{"1693487", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"28713177", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"341607312", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"3185618639", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"24781377654", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"167269107870", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"1006203321192", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"5498898523587", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"27695864281833", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"129988698659862", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"573514271825328", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"2395495698377985", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"9527438224981900", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"36256390371307017", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"132553696681409004", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1rlNBEEQBdAGIcR9RkAAK9V9hLASFiFgIGFhLMmQLTXdzmawZczXaKyn
Orrn7fPn4+vvbIzDxRjj/fvwuz+vlx3u69uAFrnJdiKdSJcbSZVboa5m4yxZ
wluAVl5vLApHRu/kutlc1UEDZ6QWpJW3E4ahhmGcLUwr72YrxQPZ3VRaoFbe
r+F3skTw8FN7jvNh2gCMgJkQs9O0TZxKRmQosbY6Ox7nwLmlhgkFBnML18qn
2VfKqp1lmNbTqbOTp86KQo5ByhQtYCufZ285a/a0ylcnSg1gC9mRL5VcOIhq
QTDh1KbjfNl8bKR1RwDX9QoO2Gl5X+d6MNV/kqVZoEBVUP4B4cXxjw==
   "], -24, 385, 24],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.711433576042693*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"1533", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"231900", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"9646314", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"222660624", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"3554476575", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"43729120596", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"441772415172", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"3818688863790", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "-", 
   RowBox[{"29059162228773", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "3"}]]}], "-", 
   RowBox[{"198743170924512", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "3"}]]}], "-", 
   RowBox[{"1240850247932640", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "3"}]]}], "-", 
   RowBox[{"7158583927389324", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "3"}]]}], "-", 
   RowBox[{"38530033722375591", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "3"}]]}], "-", 
   RowBox[{"194997179830485720", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "3"}]]}], "-", 
   RowBox[{"933920496475938936", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "3"}]]}], "-", 
   RowBox[{"4255801472543201655", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clJBFEQBuCnKIr7loABCLUvIQx4MgQPgicPYwJm7lsuAxNA1+Wn6dNH
/1XVr58/H19/J63tz1pr79/7391pf3jjXX/XoESeDxAqVzJdDBMxJmwtOczL
oUoTY5QSoJVX82MRmYFRJdj1HHVVETd1LWFaeTNkwk6JBJpWArXydtIE3UlQ
0amEauXdLDQwLCKMPbcGHeb9XIPsdaL1bQj3ShftYegww4XRIUkUKzX7OHkk
EAoknkwmW5uOfI4aGpzkHF1Y6dQ9rc1QBuB+Vohd+xyWoK18XvMnmY6ewSCh
TlurjoTJvV6Q/pN1zdFypdP8MoRCqgEoTipMgKb6D36M5n8=
   "], -16, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711433577988521*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["9", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"4554", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"672993", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"25605828", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"544649886", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"8117334090", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"94326473808", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"908509672296", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"7542094862277", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "-", 
   RowBox[{"55439000395524", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "3"}]]}], "-", 
   RowBox[{"367942180917528", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "3"}]]}], "-", 
   RowBox[{"2237575156446708", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "3"}]]}], "-", 
   RowBox[{"12611827032044814", " ", 
    SuperscriptBox["q", 
     RowBox[{"35", "/", "3"}]]}], "-", 
   RowBox[{"66487043702866536", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "3"}]]}], "-", 
   RowBox[{"330269529654363078", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "3"}]]}], "-", 
   RowBox[{"1555345863987956496", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "3"}]]}], "-", 
   RowBox[{"6979690738812021732", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1blNhDEQBWCDQIj7WBqgAKS5jxJWIqIEgpWICJYG6ByP/4QOmOTJcvRJ
43l++fh6P/ycjHE8G2O8fR6/96fz8Jr7eTegRZ4XSFSlhWbLizKZUya38Gx5
WSpSAw2KFqItr8qlIiYZYS1IW14XLBCdWSD/W/M3b0qWwmTiHNBpmreLBqGQ
cwMoOw30rmyuQpASRuTegrXl/VoDFU4A4FSlTpX2UDo2TyEMSHRt1SGPxSNi
V1dUm2XirbbiqXxIhhjkwAQigZ3mu4BmEg7CDhRmyp12d7ceIANZ6myVuSfG
4J1m/LxmrKosGsYZnvMltirARbT0tIT5cQQS0Pze6Bcdwudd
   "], -8, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114335799364157`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "******)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"14", 
   RowBox[{"A", "/", "B"}], " ", "orbifold"}], "*)"}]], "Input",
 CellChangeTimes->{{3.711435469929378*^9, 3.711435479998654*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"e4", "[", "q", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "^", "24"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "42"}], 
       RowBox[{
        RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", "14"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"91", "/", "36"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", 
              RowBox[{"eis2", "[", 
               RowBox[{"q", "^", "14"}], "]"}]}], "-", 
             RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "13"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "36"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "2"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"7", "/", "12"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              RowBox[{"eis2", "[", 
               RowBox[{"q", "^", "7"}], "]"}]}], "-", 
             RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "6"}]}], "-", 
         RowBox[{
          RowBox[{"14", "/", "3"}], " ", 
          RowBox[{"eta", "[", "q", "]"}], 
          RowBox[{"eta", "[", 
           RowBox[{"q", "^", "14"}], "]"}], 
          RowBox[{"eta", "[", 
           RowBox[{"q", "^", "2"}], "]"}], 
          RowBox[{"eta", "[", 
           RowBox[{"q", "^", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.718863414531176*^9, 3.7188634320570707`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"14", " ", "q"}]], "+", 
   FractionBox["943", "28"], "+", 
   FractionBox[
    RowBox[{"18299", " ", "q"}], "4"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"25", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 25, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[943, 28], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[18299, 4]}, -24, 25, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.718863435844273*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "untwisted", "*)"}], "\n", 
  RowBox[{
   RowBox[{"s0d1", "[", "l_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"8", "/", "14"}], 
          RowBox[{
           RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "k", " ", 
               RowBox[{"l", "/", "14"}]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "42"}], 
               RowBox[{
                RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"e4", "[", "q", "]"}], "/", "14"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"91", "/", "36"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", " ", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "14"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "13"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{"1", "/", "36"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "2"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"7", "/", "12"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "7"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "6"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{"14", "/", "3"}], " ", 
                  RowBox[{"eta", "[", "q", "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "14"}], "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "2"}], "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "5", ",", "2"}], "}"}]}], "]"}], "+", 
         
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"E", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "k", " ", 
               RowBox[{"l", "/", "14"}]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "42"}], 
               RowBox[{
                RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"e4", "[", "q", "]"}], "/", "14"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"91", "/", "36"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", " ", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "14"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "13"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{"1", "/", "36"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "2"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"7", "/", "12"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "7"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "6"}]}], 
                 "-", 
                 RowBox[{
                  RowBox[{"14", "/", "3"}], " ", 
                  RowBox[{"eta", "[", "q", "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "14"}], "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "2"}], "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "7"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "9", ",", "13", ",", "2"}], "}"}]}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
    "FullSimplify", " "}]}]}]], "Input",
 CellChangeTimes->{{3.6917230826990147`*^9, 3.691723427763751*^9}, {
  3.691723475677492*^9, 3.691723481443822*^9}, {3.691723515740783*^9, 
  3.691723568735814*^9}, {3.71143596065967*^9, 3.711436030973338*^9}, {
  3.711436314922854*^9, 3.711436352518037*^9}, {3.711436396234149*^9, 
  3.711436408706049*^9}, {3.711440248558002*^9, 3.7114402492763243`*^9}, {
  3.711440303679261*^9, 3.711440307310938*^9}, {3.722760601458642*^9, 
  3.722760604672749*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0d2", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "k", " ", 
             RowBox[{"l", "/", "14"}]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "14"}], 
             RowBox[{
              RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "8"}], 
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 RowBox[{"eis2", "[", 
                  RowBox[{"q", "^", "7"}], "]"}]}], "-", 
                RowBox[{"eis2", "[", "q", "]"}]}], ")"}], "/", "6"}]}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "2", ",", "12", ",", "2"}], "}"}]}], "]"}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
   "FullSimplify", " "}]}]], "Input",
 CellChangeTimes->{{3.691723766351117*^9, 3.691723830180768*^9}, {
  3.711436037339616*^9, 3.711436082487398*^9}, {3.7114361191082287`*^9, 
  3.7114361350187674`*^9}, {3.711436356206646*^9, 3.7114363567576923`*^9}, {
  3.711436416176613*^9, 3.7114364251912127`*^9}, {3.7114402515317373`*^9, 
  3.711440251708416*^9}, {3.711440311350115*^9, 3.711440314693852*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0d3", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "Pi"}], " ", "I", " ", "l"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"8", "/", "42"}], 
           RowBox[{
            RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
          RowBox[{
           RowBox[{"4", "/", "42"}], 
           RowBox[{"e4", "[", "q", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"eis2", "[", 
               RowBox[{"q", "^", "2"}], "]"}]}], "-", 
             RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}]}], ")"}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
   "FullSimplify", " "}]}]], "Input",
 CellChangeTimes->{{3.6917239480075073`*^9, 3.691724039101718*^9}, {
   3.711436057369813*^9, 3.711436122019788*^9}, {3.711436164568164*^9, 
   3.711436185870233*^9}, {3.711436361509704*^9, 3.7114363619571238`*^9}, {
   3.7114364292234783`*^9, 3.711436435718104*^9}, 3.711436553484003*^9, {
   3.7114367307635717`*^9, 3.711436757016927*^9}, {3.7114402551079063`*^9, 
   3.7114402553632717`*^9}, {3.711440318357823*^9, 3.711440325548759*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"s0d1", "[", "l", "]"}], "+", 
      RowBox[{"s0d2", "[", "l", "]"}], "+", 
      RowBox[{"s0d3", "[", "l", "]"}]}], "//", "FullSimplify"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "13"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711442817541317*^9, 3.711442823340547*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", "q"], "+", "764", "+", 
   RowBox[{"77824", " ", "q"}], "+", 
   RowBox[{"1951788", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"23647944", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"127460732", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"753261468", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"25829194392", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"348714414018", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"3430107284176", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"27856002645732", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"196987697253268", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1249737940090252", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"7251489385681032", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"39008777106478400", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"196528769424807704", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"934626702550063278", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4222163349865043056", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzNlblNBjAMRoMAcYgbFmAAJN/HCEhUjECBREXxswzb4iQM4eZJ6Z6+z3ae
P77fP3+PxjicjDHevg4/r/UYtAgteFx0kxYum6fTyIM6OZ0VMRU9ooXP5vmc
JTbxlE5hXcywyMXAudOoXxZfXJkMxTr1eDXFSIMSUzg7ZXY91VjCUQQFsFNs
N9uNAcEpBN1aaG3erk491ADIRHutwt20w7QMt3SaO9Gp2fulR5LOddsAEkg7
xbf8KjaUSK6KA6FVvQ9rMxIg3B2hfoioFFuobT7+z5/SHEAhCXCHTp/YMkwW
I/OaPgUwrnVu4bb5NA2FiNCYJcMU6haq/QF4l/IA
   "], -24, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442831918345*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"44900571829879", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"289183960055376", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1713639475872533", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9442004724893924", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"48785013950584277", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"238010199519251683", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1102787629983495176", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4876182801351515692", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clpQzEQBmCFhJB9cdxACgjMotlKMPjkEnII5JSD04A790jKISUMD34e
On1I80vvnz+Hr9NFa8er1tr++/i7u8yfD5VdLjYokddDhNF7lOCsvJkoFEfr
JUArbweLyQxCrYRo5d1wSagCE2gJ0sr7AXMQAmKOSrKHKTMMZgogLIFa+Tho
FuLsRt24UjGfhk2ZPBwUxKFSPZ8HLi8yADF0CrdKW/cydLlx6NmEJApbpUK8
Dh4asnJ0kxw9YS4h++fLZ4oAetbCg4MqDd9mDp+bCyCHZDd6PhQlaCvf5vyx
AwJGCAYJqlc64u0cQQQyN6UI557OUi3Z/p2y5v2SO8mC+WnQGaW+574=
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114428418038893`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"48182922805206", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"306842230538514", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1802000686434844", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9856963582225556", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"50627094557676040", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"245785966215759228", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1134153121217482450", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4997590191129653528", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1ktKBDEQBuAIIr6fcwEPINT7cYQBVx7BhTArF+MFvLmp7s2AB+ii4afJ
6iOVquT18/vj6/dsjOP5GOP9cPzZ188bEu3n6oAWeVEklrCtIad5ueyTE2NY
C9CaV8USVtLEaCFa87pczg4WnNKCtOZNwVJcHQKwk+x2kSUaYCZRp2reFS2C
3DFR3TrZ7stmkYCgSBzSCfdQOAkMqoqCEnQaHo+l49miQsSgHNqqIZ6KhwEE
MI0m80qQdr4MtTTWICJV7VTe5/IpGDmk6GxbN5CtUaf5UkAS9dA0ozlZtNng
2y1HEFlQGWl+LjHBW7P+ESVz7t28OBApTed7IP4A8cDnwQ==
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114428516906548`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"44900571829879", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"289183960055376", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1713639475872533", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9442004724893924", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"48785013950584277", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"238010199519251683", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1102787629983495176", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4876182801351515692", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clpQzEQBmCFhJB9cdxACgjMotlKMPjkEnII5JSD04A790jKISUMD34e
On1I80vvnz+Hr9NFa8er1tr++/i7u8yfD5VdLjYokddDhNF7lOCsvJkoFEfr
JUArbweLyQxCrYRo5d1wSagCE2gJ0sr7AXMQAmKOSrKHKTMMZgogLIFa+Tho
FuLsRt24UjGfhk2ZPBwUxKFSPZ8HLi8yADF0CrdKW/cydLlx6NmEJApbpUK8
Dh4asnJ0kxw9YS4h++fLZ4oAetbCg4MqDd9mDp+bCyCHZDd6PhQlaCvf5vyx
AwJGCAYJqlc64u0cQQQyN6UI557OUi3Z/p2y5v2SO8mC+WnQGaW+574=
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114428614427*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"48182922805206", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"306842230538514", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1802000686434844", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9856963582225556", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"50627094557676040", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"245785966215759228", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1134153121217482450", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4997590191129653528", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1ktKBDEQBuAIIr6fcwEPINT7cYQBVx7BhTArF+MFvLmp7s2AB+ii4afJ
6iOVquT18/vj6/dsjOP5GOP9cPzZ188bEu3n6oAWeVEklrCtIad5ueyTE2NY
C9CaV8USVtLEaCFa87pczg4WnNKCtOZNwVJcHQKwk+x2kSUaYCZRp2reFS2C
3DFR3TrZ7stmkYCgSBzSCfdQOAkMqoqCEnQaHo+l49miQsSgHNqqIZ6KhwEE
MI0m80qQdr4MtTTWICJV7VTe5/IpGDmk6GxbN5CtUaf5UkAS9dA0ozlZtNng
2y1HEFlQGWl+LjHBW7P+ESVz7t28OBApTed7IP4A8cDnwQ==
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442870620667*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"44900571829879", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"289183960055376", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1713639475872533", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9442004724893924", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"48785013950584277", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"238010199519251683", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1102787629983495176", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4876182801351515692", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clpQzEQBmCFhJB9cdxACgjMotlKMPjkEnII5JSD04A790jKISUMD34e
On1I80vvnz+Hr9NFa8er1tr++/i7u8yfD5VdLjYokddDhNF7lOCsvJkoFEfr
JUArbweLyQxCrYRo5d1wSagCE2gJ0sr7AXMQAmKOSrKHKTMMZgogLIFa+Tho
FuLsRt24UjGfhk2ZPBwUxKFSPZ8HLi8yADF0CrdKW/cydLlx6NmEJApbpUK8
Dh4asnJ0kxw9YS4h++fLZ4oAetbCg4MqDd9mDp+bCyCHZDd6PhQlaCvf5vyx
AwJGCAYJqlc64u0cQQQyN6UI557OUi3Z/p2y5v2SO8mC+WnQGaW+574=
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442880332501*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"48182922805206", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"306842230538514", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1802000686434844", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9856963582225556", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"50627094557676040", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"245785966215759228", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1134153121217482450", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4997590191129653528", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1ktKBDEQBuAIIr6fcwEPINT7cYQBVx7BhTArF+MFvLmp7s2AB+ii4afJ
6iOVquT18/vj6/dsjOP5GOP9cPzZ188bEu3n6oAWeVEklrCtIad5ueyTE2NY
C9CaV8USVtLEaCFa87pczg4WnNKCtOZNwVJcHQKwk+x2kSUaYCZRp2reFS2C
3DFR3TrZ7stmkYCgSBzSCfdQOAkMqoqCEnQaHo+l49miQsSgHNqqIZ6KhwEE
MI0m80qQdr4MtTTWICJV7VTe5/IpGDmk6GxbN5CtUaf5UkAS9dA0ozlZtNng
2y1HEFlQGWl+LjHBW7P+ESVz7t28OBApTed7IP4A8cDnwQ==
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442889531912*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34858", " ", "q"}], "-", 
   RowBox[{"1722188", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43383414", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"732407900", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9391971752", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"98108083986", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"872431296750", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6805462453112", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"47582609082678", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"303052637760032", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1780292732956034", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9742484618119848", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"50065077180882178", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"243194662545371822", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1122851945925494736", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4950697239156988664", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1rlNRDEQBmAjIcR9N0ABSHMfJaxEtCUQIBERLA3QOR6/ZDvYSX5Zjj7Z
8/7nt8+f/dff2RiH8zHGx/fhd1eLdyTazd0BLfKiSCyh0YKz5eU6JyfC6MS6
KpYwBwtKC9GW1+VyJgFPODXmOG8KlpyYjq6dxv52yQIhIDjDWqC2vCtaOAkj
pbme2nOc92WzABUjUUbsdKcPhRPXIIOEmd6pPB5Lx8CgZOxuANzp8J7GqtwA
SppVkmrAnTpu+dKFJMQwEDOk0/U+l08BTMEdZ6sEYav5eylglUqKGen8eiez
1VPkdY3gfB6FTqTmRKY4d+rmRZRUsHSa/zW1jDCTf6Qi59E=
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114428932142467`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"48182922805206", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"306842230538514", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1802000686434844", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9856963582225556", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"50627094557676040", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"245785966215759228", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1134153121217482450", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4997590191129653528", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1ktKBDEQBuAIIr6fcwEPINT7cYQBVx7BhTArF+MFvLmp7s2AB+ii4afJ
6iOVquT18/vj6/dsjOP5GOP9cPzZ188bEu3n6oAWeVEklrCtIad5ueyTE2NY
C9CaV8USVtLEaCFa87pczg4WnNKCtOZNwVJcHQKwk+x2kSUaYCZRp2reFS2C
3DFR3TrZ7stmkYCgSBzSCfdQOAkMqoqCEnQaHo+l49miQsSgHNqqIZ6KhwEE
MI0m80qQdr4MtTTWICJV7VTe5/IpGDmk6GxbN5CtUaf5UkAS9dA0ozlZtNng
2y1HEFlQGWl+LjHBW7P+ESVz7t28OBApTed7IP4A8cDnwQ==
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114429023130493`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"44900571829879", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"289183960055376", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1713639475872533", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9442004724893924", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"48785013950584277", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"238010199519251683", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1102787629983495176", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4876182801351515692", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clpQzEQBmCFhJB9cdxACgjMotlKMPjkEnII5JSD04A790jKISUMD34e
On1I80vvnz+Hr9NFa8er1tr++/i7u8yfD5VdLjYokddDhNF7lOCsvJkoFEfr
JUArbweLyQxCrYRo5d1wSagCE2gJ0sr7AXMQAmKOSrKHKTMMZgogLIFa+Tho
FuLsRt24UjGfhk2ZPBwUxKFSPZ8HLi8yADF0CrdKW/cydLlx6NmEJApbpUK8
Dh4asnJ0kxw9YS4h++fLZ4oAetbCg4MqDd9mDp+bCyCHZDd6PhQlaCvf5vyx
AwJGCAYJqlc64u0cQQQyN6UI557OUi3Z/p2y5v2SO8mC+WnQGaW+574=
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114429122341003`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"48182922805206", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"306842230538514", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1802000686434844", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9856963582225556", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"50627094557676040", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"245785966215759228", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1134153121217482450", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4997590191129653528", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1ktKBDEQBuAIIr6fcwEPINT7cYQBVx7BhTArF+MFvLmp7s2AB+ii4afJ
6iOVquT18/vj6/dsjOP5GOP9cPzZ188bEu3n6oAWeVEklrCtIad5ueyTE2NY
C9CaV8USVtLEaCFa87pczg4WnNKCtOZNwVJcHQKwk+x2kSUaYCZRp2reFS2C
3DFR3TrZ7stmkYCgSBzSCfdQOAkMqoqCEnQaHo+l49miQsSgHNqqIZ6KhwEE
MI0m80qQdr4MtTTWICJV7VTe5/IpGDmk6GxbN5CtUaf5UkAS9dA0ozlZtNng
2y1HEFlQGWl+LjHBW7P+ESVz7t28OBApTed7IP4A8cDnwQ==
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442921441346*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"44900571829879", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"289183960055376", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1713639475872533", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9442004724893924", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"48785013950584277", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"238010199519251683", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1102787629983495176", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4876182801351515692", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clpQzEQBmCFhJB9cdxACgjMotlKMPjkEnII5JSD04A790jKISUMD34e
On1I80vvnz+Hr9NFa8er1tr++/i7u8yfD5VdLjYokddDhNF7lOCsvJkoFEfr
JUArbweLyQxCrYRo5d1wSagCE2gJ0sr7AXMQAmKOSrKHKTMMZgogLIFa+Tho
FuLsRt24UjGfhk2ZPBwUxKFSPZ8HLi8yADF0CrdKW/cydLlx6NmEJApbpUK8
Dh4asnJ0kxw9YS4h++fLZ4oAetbCg4MqDd9mDp+bCyCHZDd6PhQlaCvf5vyx
AwJGCAYJqlc64u0cQQQyN6UI557OUi3Z/p2y5v2SO8mC+WnQGaW+574=
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442931240884*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"48182922805206", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"306842230538514", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1802000686434844", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9856963582225556", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"50627094557676040", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"245785966215759228", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1134153121217482450", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4997590191129653528", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1ktKBDEQBuAIIr6fcwEPINT7cYQBVx7BhTArF+MFvLmp7s2AB+ii4afJ
6iOVquT18/vj6/dsjOP5GOP9cPzZ188bEu3n6oAWeVEklrCtIad5ueyTE2NY
C9CaV8USVtLEaCFa87pczg4WnNKCtOZNwVJcHQKwk+x2kSUaYCZRp2reFS2C
3DFR3TrZ7stmkYCgSBzSCfdQOAkMqoqCEnQaHo+l49miQsSgHNqqIZ6KhwEE
MI0m80qQdr4MtTTWICJV7VTe5/IpGDmk6GxbN5CtUaf5UkAS9dA0ozlZtNng
2y1HEFlQGWl+LjHBW7P+ESVz7t28OBApTed7IP4A8cDnwQ==
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442940447315*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"44900571829879", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"289183960055376", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1713639475872533", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9442004724893924", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"48785013950584277", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"238010199519251683", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1102787629983495176", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4876182801351515692", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"385", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 385, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1clpQzEQBmCFhJB9cdxACgjMotlKMPjkEnII5JSD04A790jKISUMD34e
On1I80vvnz+Hr9NFa8er1tr++/i7u8yfD5VdLjYokddDhNF7lOCsvJkoFEfr
JUArbweLyQxCrYRo5d1wSagCE2gJ0sr7AXMQAmKOSrKHKTMMZgogLIFa+Tho
FuLsRt24UjGfhk2ZPBwUxKFSPZ8HLi8yADF0CrdKW/cydLlx6NmEJApbpUK8
Dh4asnJ0kxw9YS4h++fLZ4oAetbCg4MqDd9mDp+bCyCHZDd6PhQlaCvf5vyx
AwJGCAYJqlc64u0cQQQyN6UI557OUi3Z/p2y5v2SO8mC+WnQGaW+574=
   "], 0, 385, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442950218419*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"r", "=", "1"}], ",", " ", 
   RowBox[{"odd", " ", "except", " ", "7"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.722760578732765*^9, 3.722760589786357*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"s1d", "[", "l_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "Pi", " ", "I", " ", "k", " ", 
              RowBox[{"l", "/", "14"}]}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "42"}], 
              RowBox[{
               RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"e4", "[", "q", "]"}], "/", "14"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"1", "/", "72"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14", " ", 
                    RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                   RowBox[{"eis2", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "14"}], ")"}]}], 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "14"}]}], ")"}]}]}], "]"}]}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"1", "/", "72"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                   RowBox[{"eis2", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], " ", 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "2"}]}], ")"}]}]}], "]"}]}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"1", "/", "12"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                    RowBox[{"eis2", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "7"}], ")"}]}], 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "7"}]}], ")"}]}]}], " ", "]"}]}], ")"}],
                   "/", "6"}]}], "-", 
                RowBox[{
                 RowBox[{"1", "/", "3"}], " ", 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "14"}]}], ")"}]}], " ", 
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "14"}], ")"}]}], 
                 RowBox[{"euphi", "[", "q", "]"}], 
                 RowBox[{"euphi", "[", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "14"}], ")"}]}], 
                   RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "14"}]}], ")"}]}]}], "]"}], 
                 RowBox[{"euphi", "[", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}]}], 
                   RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "2"}]}], ")"}]}]}], "]"}], 
                 RowBox[{"euphi", "[", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "7"}], ")"}]}], 
                   RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "7"}]}], ")"}]}]}], "]"}]}]}], 
               ")"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "13"}], "}"}]}], "]"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "16"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], " ", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.71143691581221*^9, 3.71143701321168*^9}, 
   3.711440258259573*^9, {3.711440335180213*^9, 3.711440339755756*^9}, {
   3.711442749597287*^9, 3.711442782721519*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"s1d", "[", "l", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "13"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7114370214465857`*^9, 3.711437043351214*^9}, 
   3.711440261906756*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"44900571829879", " ", 
    SuperscriptBox["q", "9"]}], "-", 
   RowBox[{"289183960055376", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"1713639475872533", " ", 
    SuperscriptBox["q", "11"]}], "-", 
   RowBox[{"9442004724893924", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"48785013950584277", " ", 
    SuperscriptBox["q", "13"]}], "-", 
   RowBox[{"238010199519251683", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"1102787629983495176", " ", 
    SuperscriptBox["q", "15"]}], "-", 
   RowBox[{"4876182801351515692", " ", 
    SuperscriptBox["q", "16"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztmElKRDEQhiOKOA+tF+gDCDWkpiM0uPIIvRBcuei+gDe38s6QRQjhwffI
7uejqKpkf/z9+v67LOV0VUr5/DmdD3koHyqHi/zDYgdeN6MYtcYQcebgzSYV
xdHqEIHm4G3TymQGoTZEojl417xKqAIT6BCR5uB9E+sgBMQcy2w/PmxmDYOZ
AgiHCDUHH5taC3F2o2q8FoN+fGpulcnDQUEc1nrQj89Nbi6yAGLoFG6rdPvx
pdnNwkXPSZaKhW0NtH58bXrRkJWjmmTrFeYhks3BzW9ecwmg5ljz4KDVfPtx
1/xWNxdADsnZVvOiNkS0OfjWBBM7IGCEYJCg+moR/fhetlcbIHNTinCu6XlN
ud6Ks0to7mdZySyYnwb9Aw1L288=
   "], 0, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711440469103882*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "14"}]]}]}], "-", 
   RowBox[{"4044", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "14"}]]}], "-", 
   RowBox[{"596172", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "14"}]]}], "-", 
   RowBox[{"22451564", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "14"}]]}], "-", 
   RowBox[{"471285624", " ", 
    SuperscriptBox["q", 
     RowBox[{"57", "/", "14"}]]}], "-", 
   RowBox[{"6920608812", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "14"}]]}], "-", 
   RowBox[{"79184296204", " ", 
    SuperscriptBox["q", 
     RowBox[{"85", "/", "14"}]]}], "-", 
   RowBox[{"750881338668", " ", 
    SuperscriptBox["q", 
     RowBox[{"99", "/", "14"}]]}], "-", 
   RowBox[{"6138731874600", " ", 
    SuperscriptBox["q", 
     RowBox[{"113", "/", "14"}]]}], "-", 
   RowBox[{"44456900441508", " ", 
    SuperscriptBox["q", 
     RowBox[{"127", "/", "14"}]]}], "-", 
   RowBox[{"290855474459644", " ", 
    SuperscriptBox["q", 
     RowBox[{"141", "/", "14"}]]}], "-", 
   RowBox[{"1744643935099416", " ", 
    SuperscriptBox["q", 
     RowBox[{"155", "/", "14"}]]}], "-", 
   RowBox[{"9705160983906688", " ", 
    SuperscriptBox["q", 
     RowBox[{"169", "/", "14"}]]}], "-", 
   RowBox[{"50526486351039932", " ", 
    SuperscriptBox["q", 
     RowBox[{"183", "/", "14"}]]}], "-", 
   RowBox[{"248006048617892412", " ", 
    SuperscriptBox["q", 
     RowBox[{"197", "/", "14"}]]}], "-", 
   RowBox[{"1154719407664141428", " ", 
    SuperscriptBox["q", 
     RowBox[{"211", "/", "14"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, 4, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl0tqREEIRV9+hM7/t4EsIKCWWrqEBz3KEjJoyCiDzv6J9hoK8iik4FQN
Lwex9P3r5/OwXizL8XJZlv338Xc9j8eHrWdxQXEAr1IoA/Mm0szB63Qqrthp
E3nm4C6tErGgaFXrON6kV+5IJkoldhxvU6w6gYIZVisYx7s02x2NyZWginYc
709qJSu2NVOtWWscH9KtYrPe0Dor/HegmfiYcplZ1CHGWYwS3kSuOfiUdsnB
RLiHZNfaGAbyOfViiFVu3gTcGXUTyebgya93EFRwaw7xsVV7GMeX9CsgpGza
BKG5t5p4x/E1BRMbxDIRirGbE9dOMZBvaRgxvjd0hq7KGIfsD9XdvCU=
   "], 4, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114405378692293`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"6", "/", "7"}]]]}], "-", 
   RowBox[{"509", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "7"}]]}], "-", 
   RowBox[{"76300", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "7"}]]}], "-", 
   RowBox[{"3071940", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "7"}]]}], "-", 
   RowBox[{"69419236", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "7"}]]}], "-", 
   RowBox[{"1096728877", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "7"}]]}], "-", 
   RowBox[{"13452045864", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "7"}]]}], "-", 
   RowBox[{"136111589903", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "7"}]]}], "-", 
   RowBox[{"1181606571343", " ", 
    SuperscriptBox["q", 
     RowBox[{"50", "/", "7"}]]}], "-", 
   RowBox[{"9044395238392", " ", 
    SuperscriptBox["q", 
     RowBox[{"57", "/", "7"}]]}], "-", 
   RowBox[{"62271025349564", " ", 
    SuperscriptBox["q", 
     RowBox[{"64", "/", "7"}]]}], "-", 
   RowBox[{"391537624172406", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "7"}]]}], "-", 
   RowBox[{"2275008216209484", " ", 
    SuperscriptBox["q", 
     RowBox[{"78", "/", "7"}]]}], "-", 
   RowBox[{"12331726888475649", " ", 
    SuperscriptBox["q", 
     RowBox[{"85", "/", "7"}]]}], "-", 
   RowBox[{"62841110377946248", " ", 
    SuperscriptBox["q", 
     RowBox[{"92", "/", "7"}]]}], "-", 
   RowBox[{"302979475066428055", " ", 
    SuperscriptBox["q", 
     RowBox[{"99", "/", "7"}]]}], "-", 
   RowBox[{"1389491131485240121", " ", 
    SuperscriptBox["q", 
     RowBox[{"106", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -48, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztmElKBDEUQOOAKM7DBTxAw5+HIzS48gguBFcu2gt4c5PyCoEOIZtXtXw8
Pr9Sef34fv/8PSvlcF5Kefs6/OxP68sO9yf1AYsd2MruFHIImTl40ZK6MRxb
ZCZetqgMjinHVpmJVy2rpWAS2xBGc/C6dUVIc4pwH8JpDt5sZVmUQDRMhpCa
g7f/aQ0RNTKBh7Cag3dbWww0MPU6vytu57gJIpxKHJw0hNYcvG9xjcgRSFlS
187tyIdWlxOV3UjQSWCdw/rxseWts6sAQWgEKbHGtx+fWl8k5jq5FhHidT2s
y4TOgY1C6qEM2D2lrokYQm0OPpftYoGypq1rwkwoQHUItzn4UrbfikhJREYJ
rR85JPwD/nrY6w==
   "], -48, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114406087686863`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "14"}]]]}], "-", 
   RowBox[{"1012", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "14"}]]}], "-", 
   RowBox[{"149556", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "14"}]]}], "-", 
   RowBox[{"5691210", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "14"}]]}], "-", 
   RowBox[{"121189914", " ", 
    SuperscriptBox["q", 
     RowBox[{"45", "/", "14"}]]}], "-", 
   RowBox[{"1810572888", " ", 
    SuperscriptBox["q", 
     RowBox[{"59", "/", "14"}]]}], "-", 
   RowBox[{"21119909444", " ", 
    SuperscriptBox["q", 
     RowBox[{"73", "/", "14"}]]}], "-", 
   RowBox[{"204450981398", " ", 
    SuperscriptBox["q", 
     RowBox[{"87", "/", "14"}]]}], "-", 
   RowBox[{"1707674652858", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "14"}]]}], "-", 
   RowBox[{"12639688259876", " ", 
    SuperscriptBox["q", 
     RowBox[{"115", "/", "14"}]]}], "-", 
   RowBox[{"84522575093484", " ", 
    SuperscriptBox["q", 
     RowBox[{"129", "/", "14"}]]}], "-", 
   RowBox[{"518119713907632", " ", 
    SuperscriptBox["q", 
     RowBox[{"143", "/", "14"}]]}], "-", 
   RowBox[{"2944511670811612", " ", 
    SuperscriptBox["q", 
     RowBox[{"157", "/", "14"}]]}], "-", 
   RowBox[{"15654066480619276", " ", 
    SuperscriptBox["q", 
     RowBox[{"171", "/", "14"}]]}], "-", 
   RowBox[{"78423269447524944", " ", 
    SuperscriptBox["q", 
     RowBox[{"185", "/", "14"}]]}], "-", 
   RowBox[{"372468314509436006", " ", 
    SuperscriptBox["q", 
     RowBox[{"199", "/", "14"}]]}], "-", 
   RowBox[{"1685619663808989116", " ", 
    SuperscriptBox["q", 
     RowBox[{"213", "/", "14"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -44, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl0lKBVEMRcsOxb7bgAsQkry0S/jgyCU4EBw5+G7AnZtXawj4KTI5VcNw
uFzue/n4fv/8PVmW/emyLG9f+5/dcf680u4oP9As4NkUioDttI7nq1MOET2I
e7bBi2lVNJDwv0/ZEi/XsBKiRyAfxEnb4NUq1hHEyN0P4qZt8HqazcRiBARz
h7aON6taYBYIxxEd2zreTrdoYGqsQi4tt453q1zSEepOEm69vYrtOguRWDbD
YO/SreP9tCs5FTAsOzcLYvRzrI4PUy/lUBBENUjN2s/dQj5OvygqDKrsoBjU
7Vst2JxpkGaMTYijV28hn6bgYcTqA+f05aEAHeE6Pk/DqC5ZDqrDwcMji/gP
V+DZ/Q==
   "], -44, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114406782797127`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "7"}]]]}], "-", 
   RowBox[{"513", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "7"}]]}], "-", 
   RowBox[{"78311", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "7"}]]}], "-", 
   RowBox[{"3364476", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "7"}]]}], "-", 
   RowBox[{"79830590", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "7"}]]}], "-", 
   RowBox[{"1302283644", " ", 
    SuperscriptBox["q", 
     RowBox[{"30", "/", "7"}]]}], "-", 
   RowBox[{"16293856398", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "7"}]]}], "-", 
   RowBox[{"166808602668", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "7"}]]}], "-", 
   RowBox[{"1457296307681", " ", 
    SuperscriptBox["q", 
     RowBox[{"51", "/", "7"}]]}], "-", 
   RowBox[{"11185849391123", " ", 
    SuperscriptBox["q", 
     RowBox[{"58", "/", "7"}]]}], "-", 
   RowBox[{"77050882241318", " ", 
    SuperscriptBox["q", 
     RowBox[{"65", "/", "7"}]]}], "-", 
   RowBox[{"483951645905340", " ", 
    SuperscriptBox["q", 
     RowBox[{"72", "/", "7"}]]}], "-", 
   RowBox[{"2806173290971210", " ", 
    SuperscriptBox["q", 
     RowBox[{"79", "/", "7"}]]}], "-", 
   RowBox[{"15169823756826956", " ", 
    SuperscriptBox["q", 
     RowBox[{"86", "/", "7"}]]}], "-", 
   RowBox[{"77064351522465421", " ", 
    SuperscriptBox["q", 
     RowBox[{"93", "/", "7"}]]}], "-", 
   RowBox[{"370319132420324776", " ", 
    SuperscriptBox["q", 
     RowBox[{"100", "/", "7"}]]}], "-", 
   RowBox[{"1692473015113248857", " ", 
    SuperscriptBox["q", 
     RowBox[{"107", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -40, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztmElKRDEQhuOAKM62F/AADTUPR2hw5RFcNLhy0V7Am5s8rxB4j5DNV1n+
fBRFVd4+vz+OvxelnC5LKe9fp5/DeX3s8XBWC0x2YDO7V+RNhBmDV02pB+Ps
0368blKZTcRtE4HG4M3SqxkMmmtnGYm3zSsyEEXr2U1kGoN3i1mj5FDjjE2E
GoP3/2otIAyo1k2kGoMPi1tRpzQGt5jLQT8+LnIRQ0OSE5HmPtvZrjsoRBAJ
Ms7B0I9Pza4Ep6JJXcKUZe1II/G56aUAQ2dKSEfCtTONxJfmF2vvZhC7WpCl
zguts+A6fU1YUev8NRWay0M/7ppgdmBMZBKCCp+fDB35Wpa7IqtXhjormuYI
9T/8Itkr
   "], -40, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114407473320417`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "14"}]]]}], "-", 
   RowBox[{"1014", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "14"}]]}], "-", 
   RowBox[{"150568", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "14"}]]}], "-", 
   RowBox[{"5840748", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "14"}]]}], "-", 
   RowBox[{"126872022", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "14"}]]}], "-", 
   RowBox[{"1930419922", " ", 
    SuperscriptBox["q", 
     RowBox[{"61", "/", "14"}]]}], "-", 
   RowBox[{"22879754632", " ", 
    SuperscriptBox["q", 
     RowBox[{"75", "/", "14"}]]}], "-", 
   RowBox[{"224503832244", " ", 
    SuperscriptBox["q", 
     RowBox[{"89", "/", "14"}]]}], "-", 
   RowBox[{"1896443794880", " ", 
    SuperscriptBox["q", 
     RowBox[{"103", "/", "14"}]]}], "-", 
   RowBox[{"14167998516844", " ", 
    SuperscriptBox["q", 
     RowBox[{"117", "/", "14"}]]}], "-", 
   RowBox[{"95463634518348", " ", 
    SuperscriptBox["q", 
     RowBox[{"131", "/", "14"}]]}], "-", 
   RowBox[{"588784180702848", " ", 
    SuperscriptBox["q", 
     RowBox[{"145", "/", "14"}]]}], "-", 
   RowBox[{"3362539349048788", " ", 
    SuperscriptBox["q", 
     RowBox[{"159", "/", "14"}]]}], "-", 
   RowBox[{"17945801026165362", " ", 
    SuperscriptBox["q", 
     RowBox[{"173", "/", "14"}]]}], "-", 
   RowBox[{"90175596919256752", " ", 
    SuperscriptBox["q", 
     RowBox[{"187", "/", "14"}]]}], "-", 
   RowBox[{"429269906644661468", " ", 
    SuperscriptBox["q", 
     RowBox[{"201", "/", "14"}]]}], "-", 
   RowBox[{"1945978962006458382", " ", 
    SuperscriptBox["q", 
     RowBox[{"215", "/", "14"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -36, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2ElKBTEQgOE4oThPF/AAQs2pOsIDVx7BheDKhV7Am5vEKxT4aGrzp5fh
I6Sr++nt8/X956i1r+PW2svH1/fucDw80+5gLFBN6MkERUDZi91so6fLVEHN
92I/2+jZVFUX6FKseT1fh5XMOwHVzZrXiwUbDIIRJZvYyylL5D26inHR5vXq
j1YU2HmsNRbk9XraooeJcA9x/+8Nbak3C1fQeoQrmtfRzdaNedkai6JzjWCJ
vW1rsvXugg4dyIs3sXeTl9lIOVgCZECXb17vpy+ON5o6IJCh6cDei61tows4
ALtqWGCQWtcCzuvDBBYKsgiwMZ+ZodTPm8Q+tvUxLBp9DMAEYOO2YKdf/sTa
Jw==
   "], -36, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711440818297841*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "7"}]]]}], "-", 
   RowBox[{"1016", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "7"}]]}], "-", 
   RowBox[{"151574", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "7"}]]}], "-", 
   RowBox[{"5987270", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "7"}]]}], "-", 
   RowBox[{"132115584", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "7"}]]}], "-", 
   RowBox[{"2034689826", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "7"}]]}], "-", 
   RowBox[{"24333055264", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "7"}]]}], "-", 
   RowBox[{"240337151864", " ", 
    SuperscriptBox["q", 
     RowBox[{"45", "/", "7"}]]}], "-", 
   RowBox[{"2039872570540", " ", 
    SuperscriptBox["q", 
     RowBox[{"52", "/", "7"}]]}], "-", 
   RowBox[{"15291519507644", " ", 
    SuperscriptBox["q", 
     RowBox[{"59", "/", "7"}]]}], "-", 
   RowBox[{"103280783460876", " ", 
    SuperscriptBox["q", 
     RowBox[{"66", "/", "7"}]]}], "-", 
   RowBox[{"638036939503122", " ", 
    SuperscriptBox["q", 
     RowBox[{"73", "/", "7"}]]}], "-", 
   RowBox[{"3647656999868680", " ", 
    SuperscriptBox["q", 
     RowBox[{"80", "/", "7"}]]}], "-", 
   RowBox[{"19479366480405042", " ", 
    SuperscriptBox["q", 
     RowBox[{"87", "/", "7"}]]}], "-", 
   RowBox[{"97908319275988952", " ", 
    SuperscriptBox["q", 
     RowBox[{"94", "/", "7"}]]}], "-", 
   RowBox[{"466086769584202036", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "7"}]]}], "-", 
   RowBox[{"2112483603888808480", " ", 
    SuperscriptBox["q", 
     RowBox[{"108", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl8lpBEEMRcsbNt63BByAQaVdIQzMySH4YPDJh3ECztyqnhQEMzTVDa/7
KB4f/aq3z5+Pr7+z1nbnrbXt9+53c5o/77g5yQ9MFvBiCO3Q9SimWQcvF6fS
xfgo5lkHr4ZVCTe0Q4+yJl4vYSXsXcRnXut4M8QiEKuH49yvdbxdzDIRgQjq
DG0d7/ZqgciywHy6LeR92y+EUWFiIHzogdbEh7acuTAytiFgyjO6dXxc7AKh
g3k2GrjNQivWq+RAGpTppY7zjlvHp6GXlE1FI8I130PPtCY+D7892IJU2YFB
gGeAiwWHBTj1QMtLsIdMwXV8GYJZs9fUNPIejJAHtVlxdXwdhrF3ZCcF8nzA
c1f8Aykx2ik=
   "], -32, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711440888327166*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"1018", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"152582", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"6134792", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"137502650", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"2143763744", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"25874904166", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"257312280040", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2194821781306", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "-", 
   RowBox[{"16511898405404", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "2"}]]}], "-", 
   RowBox[{"111803996789344", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "2"}]]}], "-", 
   RowBox[{"691874459687208", " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "2"}]]}], "-", 
   RowBox[{"3959811440505864", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "2"}]]}], "-", 
   RowBox[{"21159834554830296", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "2"}]]}], "-", 
   RowBox[{"106384691626294014", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "2"}]]}], "-", 
   RowBox[{"506441859998776260", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "2"}]]}], "-", 
   RowBox[{"2294923397918437326", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -28, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztmMlJhTEURuOE4jw1YAHCnYcSHriyBBeCKxfPBuzcJLYQ+B8hm5MsPw4f
95K8fHy/f/6elLI/LaW8fe1/dsf18kq7o3rA4gCeNaEIGAeRZg6ed6dKGqup
43jRrBqyeC6t43jZy8quQKZbh5mJV00sobAbu8hBZJqD192shkuCoNlBhJqD
N/9qnZEoAGTrPDPxtrvFlCD0QIZV3HG8a3LRFDEyBFRgTdxxvO92q1vgTPNI
XgtttF5LrBtNNC2cYL3HxvGh6eXUDESpswE0bNV3HB9LX2xYBbOoSjBQruU2
jk+lf9IYh9QpYWSUArgqPNiwgolgaGaGe9W8daqZ+NwMUy1uEnN6XXb1Zcxk
f/Sp2lU=
   "], -28, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114409572308893`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "7"}]]]}], "-", 
   RowBox[{"1520", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "7"}]]}], "-", 
   RowBox[{"225341", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "7"}]]}], "-", 
   RowBox[{"8683819", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "7"}]]}], "-", 
   RowBox[{"187091095", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "7"}]]}], "-", 
   RowBox[{"2821194428", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "7"}]]}], "-", 
   RowBox[{"33127604974", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "7"}]]}], "-", 
   RowBox[{"322047234396", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "7"}]]}], "-", 
   RowBox[{"2695722391951", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "7"}]]}], "-", 
   RowBox[{"19962406766900", " ", 
    SuperscriptBox["q", 
     RowBox[{"60", "/", "7"}]]}], "-", 
   RowBox[{"133372616396901", " ", 
    SuperscriptBox["q", 
     RowBox[{"67", "/", "7"}]]}], "-", 
   RowBox[{"815972428306806", " ", 
    SuperscriptBox["q", 
     RowBox[{"74", "/", "7"}]]}], "-", 
   RowBox[{"4624302830889177", " ", 
    SuperscriptBox["q", 
     RowBox[{"81", "/", "7"}]]}], "-", 
   RowBox[{"24500078549827312", " ", 
    SuperscriptBox["q", 
     RowBox[{"88", "/", "7"}]]}], "-", 
   RowBox[{"122258711723859586", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "7"}]]}], "-", 
   RowBox[{"578176398125639576", " ", 
    SuperscriptBox["q", 
     RowBox[{"102", "/", "7"}]]}], "-", 
   RowBox[{"2604665032042028581", " ", 
    SuperscriptBox["q", 
     RowBox[{"109", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl0lKRDEURWOHYt9twAUIr2+WUFAjl+BAcOSg3IA7N/lrCFQImZxkeDmE
++9/+/z5+Po7K+VwXkrZfx9+d6f18s67k3rAYgdeNKGodOwcM/GyOSVSFhwi
zxy8albDggNziEBz8LppxXBIhNQhIs3BmyaWghBThGKITHPwtpllRnIDSZch
Qs3Bu00tEYgTC6cNkWoO3je3ZKlOxImpax3040OTi5lGAuZmCcdONBMfN7vM
7GRotRYS1uPtrDdQ06kuBQYLWMXbj09Nr9RmYGh2IxLdh0g2B5+bXxIFAA+V
DPI6zoaINgdfmmAkIg1HrMssNDVWRXQ2rB7o9esWSFoP9WW4H1/Ltn5BzBS4
/mBQLWMN/Af/PtpG
   "], -24, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114410270433903`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "14"}]]]}], "-", 
   RowBox[{"2024", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "14"}]]}], "-", 
   RowBox[{"299100", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "14"}]]}], "-", 
   RowBox[{"11376348", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "14"}]]}], "-", 
   RowBox[{"241482548", " ", 
    SuperscriptBox["q", 
     RowBox[{"51", "/", "14"}]]}], "-", 
   RowBox[{"3587026872", " ", 
    SuperscriptBox["q", 
     RowBox[{"65", "/", "14"}]]}], "-", 
   RowBox[{"41516876816", " ", 
    SuperscriptBox["q", 
     RowBox[{"79", "/", "14"}]]}], "-", 
   RowBox[{"398199235064", " ", 
    SuperscriptBox["q", 
     RowBox[{"93", "/", "14"}]]}], "-", 
   RowBox[{"3292059346212", " ", 
    SuperscriptBox["q", 
     RowBox[{"107", "/", "14"}]]}], "-", 
   RowBox[{"24103779797400", " ", 
    SuperscriptBox["q", 
     RowBox[{"121", "/", "14"}]]}], "-", 
   RowBox[{"159391405955180", " ", 
    SuperscriptBox["q", 
     RowBox[{"135", "/", "14"}]]}], "-", 
   RowBox[{"966079737987072", " ", 
    SuperscriptBox["q", 
     RowBox[{"149", "/", "14"}]]}], "-", 
   RowBox[{"5428746104155192", " ", 
    SuperscriptBox["q", 
     RowBox[{"163", "/", "14"}]]}], "-", 
   RowBox[{"28541464394615920", " ", 
    SuperscriptBox["q", 
     RowBox[{"177", "/", "14"}]]}], "-", 
   RowBox[{"141432413168984772", " ", 
    SuperscriptBox["q", 
     RowBox[{"191", "/", "14"}]]}], "-", 
   RowBox[{"664603426838355812", " ", 
    SuperscriptBox["q", 
     RowBox[{"205", "/", "14"}]]}], "-", 
   RowBox[{"2976670866885145020", " ", 
    SuperscriptBox["q", 
     RowBox[{"219", "/", "14"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -20, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztmEtKBTEQReMP8f/dgAsQ6p+qJTxw5BIcCI4cPDfgzq3ELQReE0LD6R5e
DkXqpl8+vt8/f09K2Z+WUt6+9j+74/x4ld1RvmBxAM+aUAJaTsfxvDuNQDh0
kpl40awicjUW30SiOXjZp1VQnHSJHcirJpbVK5B5pU1kmoPXzaygYno1R9tE
qDl404c2HCOIFWz1gnG87W4pCDRYjHCdCeN4V/7XGHCtkY+s8jWQ980u5tgG
Sk6vKvqhI83ErjfMIAeXa2RlWH1hIB+aXhXyKoaQxUExlt9xfGx+yTUvESYc
KVlzyW0i2hx8aoIx9XJuOM7aGy51HRGjDZuJAUte19hZ1VdBG8jn0v+KVbMK
buauKAoEf2+12pA=
   "], -20, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441097097705*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "7"}]]]}], "-", 
   RowBox[{"2026", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "7"}]]}], "-", 
   RowBox[{"300110", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "7"}]]}], "-", 
   RowBox[{"11524876", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "7"}]]}], "-", 
   RowBox[{"247016128", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "7"}]]}], "-", 
   RowBox[{"3701340324", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "7"}]]}], "-", 
   RowBox[{"43162407544", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "7"}]]}], "-", 
   RowBox[{"416606407660", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "7"}]]}], "-", 
   RowBox[{"3462415928584", " ", 
    SuperscriptBox["q", 
     RowBox[{"54", "/", "7"}]]}], "-", 
   RowBox[{"25461624404120", " ", 
    SuperscriptBox["q", 
     RowBox[{"61", "/", "7"}]]}], "-", 
   RowBox[{"168973079806544", " ", 
    SuperscriptBox["q", 
     RowBox[{"68", "/", "7"}]]}], "-", 
   RowBox[{"1027145587689578", " ", 
    SuperscriptBox["q", 
     RowBox[{"75", "/", "7"}]]}], "-", 
   RowBox[{"5785553622765898", " ", 
    SuperscriptBox["q", 
     RowBox[{"82", "/", "7"}]]}], "-", 
   RowBox[{"30475180000135166", " ", 
    SuperscriptBox["q", 
     RowBox[{"89", "/", "7"}]]}], "-", 
   RowBox[{"151242599664280752", " ", 
    SuperscriptBox["q", 
     RowBox[{"96", "/", "7"}]]}], "-", 
   RowBox[{"711541881624699688", " ", 
    SuperscriptBox["q", 
     RowBox[{"103", "/", "7"}]]}], "-", 
   RowBox[{"3189786491997834828", " ", 
    SuperscriptBox["q", 
     RowBox[{"110", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl8lpBDEQReUN431NwAEYalcphIE5OQQfDD75ME7AmbuqYxCMEOrDqz5+
HkX177fPn4+vv7NSDuellP334Xd3Gi/vsjuJAYsdeJFCCciGSDMHL9MpAyAe
O8lMvEqriEridW1rP16nV5IKaEg+RKQ5eJNiObyyANP6aPXjbZoVRiOBqrLU
9uPdphbNwMJtjCFSzcH7dMsSW4vayNXX4vbjQ8olFcurICBIx040Ex/TLpq3
ylCbg62r25NPm16giqIa9dab1lXFOvsNparKRlRNvS2//fhctj9eqYoO8SBr
VIghos3BlxSMiiSkrZkJeTRfGiLbHNwMV0QVdM8OYeHZ15Hox9c0zBgdwk0a
tpgsTv4PePTarQ==
   "], -16, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441166836177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "14"}]]]}], "-", 
   RowBox[{"2028", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "14"}]]}], "-", 
   RowBox[{"301120", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "14"}]]}], "-", 
   RowBox[{"11673408", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "14"}]]}], "-", 
   RowBox[{"252551712", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "14"}]]}], "-", 
   RowBox[{"3815942788", " ", 
    SuperscriptBox["q", 
     RowBox[{"67", "/", "14"}]]}], "-", 
   RowBox[{"44817835304", " ", 
    SuperscriptBox["q", 
     RowBox[{"81", "/", "14"}]]}], "-", 
   RowBox[{"435200569812", " ", 
    SuperscriptBox["q", 
     RowBox[{"95", "/", "14"}]]}], "-", 
   RowBox[{"3635242535592", " ", 
    SuperscriptBox["q", 
     RowBox[{"109", "/", "14"}]]}], "-", 
   RowBox[{"26844959533604", " ", 
    SuperscriptBox["q", 
     RowBox[{"123", "/", "14"}]]}], "-", 
   RowBox[{"178773566223408", " ", 
    SuperscriptBox["q", 
     RowBox[{"137", "/", "14"}]]}], "-", 
   RowBox[{"1089837064984072", " ", 
    SuperscriptBox["q", 
     RowBox[{"151", "/", "14"}]]}], "-", 
   RowBox[{"6153100379667416", " ", 
    SuperscriptBox["q", 
     RowBox[{"165", "/", "14"}]]}], "-", 
   RowBox[{"32473219974129768", " ", 
    SuperscriptBox["q", 
     RowBox[{"179", "/", "14"}]]}], "-", 
   RowBox[{"161407228778257280", " ", 
    SuperscriptBox["q", 
     RowBox[{"193", "/", "14"}]]}], "-", 
   RowBox[{"760297367024175256", " ", 
    SuperscriptBox["q", 
     RowBox[{"207", "/", "14"}]]}], "-", 
   RowBox[{"3411645613523978400", " ", 
    SuperscriptBox["q", 
     RowBox[{"221", "/", "14"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -12, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl8lpBDEQRdsbxvuagAMw1L6EMDAnh+CDwScfxgk4c6s6BsE0QpcnHT+P
4qv09vnz8fV3tiyH82VZ9t+H391pu7zL7qQdMNmBFyWUgGITacbgZTllQKRj
JxmJV2UV0ZwF5rT243V5JSVVdKRNRBqDNyWWAzWFPObI9uNtmRUJ9GBlmPtA
P96talkJQC1jFkJH3pdbtiZXSFk1p9x+fCi5ZCGSmspssxY68rHstrp1ZzUj
mjtYVz6teiEy2MEkQ8BnOXT2a6iMAOxp5oK2iWRj8Ln8MokzYWaTS+k2C6If
X0owGlYvUGvhIHWKY6caiathN2iTy+ZAgt7+xLMk+vG1DLMgmqhh24I5vT10
8A+V19qh
   "], -12, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441236641357*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"4\\\", \
\\\"7\\\"]}], \\\"+\\\", RowBox[{FractionBox[\\\"4\\\", \\\"7\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"7\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"7\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"7\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"4\\\", \
\\\"7\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"7\\\"}]]}], \\\"-\
\\\", RowBox[{FractionBox[\\\"4\\\", \\\"7\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"7\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"7\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\
\"/\\\", \\\"7\\\"}]]}], \\\"-\\\", RowBox[{FractionBox[\\\"4\\\", \
\\\"7\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"6\\\", \\\"/\\\", \\\"7\\\"}]]}]}]\\)\
\[NoBreak] is equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.71144126888661*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "7"}]]]}], "-", 
   RowBox[{"3032", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "7"}]]}], "-", 
   RowBox[{"446632", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "7"}]]}], "-", 
   RowBox[{"16768444", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "7"}]]}], "-", 
   RowBox[{"351289058", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "7"}]]}], "-", 
   RowBox[{"5155084526", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "7"}]]}], "-", 
   RowBox[{"59012033858", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "7"}]]}], "-", 
   RowBox[{"560367492048", " ", 
    SuperscriptBox["q", 
     RowBox[{"48", "/", "7"}]]}], "-", 
   RowBox[{"4590660024250", " ", 
    SuperscriptBox["q", 
     RowBox[{"55", "/", "7"}]]}], "-", 
   RowBox[{"33330994914900", " ", 
    SuperscriptBox["q", 
     RowBox[{"62", "/", "7"}]]}], "-", 
   RowBox[{"218704011937874", " ", 
    SuperscriptBox["q", 
     RowBox[{"69", "/", "7"}]]}], "-", 
   RowBox[{"1316037272606650", " ", 
    SuperscriptBox["q", 
     RowBox[{"76", "/", "7"}]]}], "-", 
   RowBox[{"7345509060496438", " ", 
    SuperscriptBox["q", 
     RowBox[{"83", "/", "7"}]]}], "-", 
   RowBox[{"38374667754598712", " ", 
    SuperscriptBox["q", 
     RowBox[{"90", "/", "7"}]]}], "-", 
   RowBox[{"189026141103541766", " ", 
    SuperscriptBox["q", 
     RowBox[{"97", "/", "7"}]]}], "-", 
   RowBox[{"883246260334035256", " ", 
    SuperscriptBox["q", 
     RowBox[{"104", "/", "7"}]]}], "-", 
   RowBox[{"3934813514292137764", " ", 
    SuperscriptBox["q", 
     RowBox[{"111", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl0lqBDEMRSsTIfN4gRwgoOFbko/Q0KscIYtAVll0LpCbR+ozGLopXItX
Xn4e5st6+/z5+Po7W5bd+bIs2+/d7+Y0D++2OckfTQ7gRQlVUjmKNOvgZTkF
zKbVgbwqq2xuAeAoEq2D1+VVG0t0anEUkdbBmxLbuDUKNJlDaxxv92Y7sZBq
zEs7kHd7tUZqji6E6XYc78st8t6aEQmkHTrQmvhQcjU/6h2d0enQidbEx7Ir
HE4g5q4ePt9g4/hUelk5e9fFxbIhZjmM9uuKfItl+xK6QedkG8fn8quhnkuv
e8sZF85z+R3HlxLMuaGJMZhJG9ht7hSDDUeowLJ/VZGOpU3D4/hahrUrgrUx
pAuru+EfEqPakQ==
   "], -8, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114413066642313`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "14"}]]]}], "-", 
   RowBox[{"3036", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "14"}]]}], "-", 
   RowBox[{"448644", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "14"}]]}], "-", 
   RowBox[{"17061480", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "14"}]]}], "-", 
   RowBox[{"361772156", " ", 
    SuperscriptBox["q", 
     RowBox[{"55", "/", "14"}]]}], "-", 
   RowBox[{"5363037270", " ", 
    SuperscriptBox["q", 
     RowBox[{"69", "/", "14"}]]}], "-", 
   RowBox[{"61897529436", " ", 
    SuperscriptBox["q", 
     RowBox[{"83", "/", "14"}]]}], "-", 
   RowBox[{"591614002844", " ", 
    SuperscriptBox["q", 
     RowBox[{"97", "/", "14"}]]}], "-", 
   RowBox[{"4871678277790", " ", 
    SuperscriptBox["q", 
     RowBox[{"111", "/", "14"}]]}], "-", 
   RowBox[{"35514792932202", " ", 
    SuperscriptBox["q", 
     RowBox[{"125", "/", "14"}]]}], "-", 
   RowBox[{"233770045329856", " ", 
    SuperscriptBox["q", 
     RowBox[{"139", "/", "14"}]]}], "-", 
   RowBox[{"1410134425458260", " ", 
    SuperscriptBox["q", 
     RowBox[{"153", "/", "14"}]]}], "-", 
   RowBox[{"7885401245747634", " ", 
    SuperscriptBox["q", 
     RowBox[{"167", "/", "14"}]]}], "-", 
   RowBox[{"41252803274478734", " ", 
    SuperscriptBox["q", 
     RowBox[{"181", "/", "14"}]]}], "-", 
   RowBox[{"203410491149586676", " ", 
    SuperscriptBox["q", 
     RowBox[{"195", "/", "14"}]]}], "-", 
   RowBox[{"951135436659697668", " ", 
    SuperscriptBox["q", 
     RowBox[{"209", "/", "14"}]]}], "-", 
   RowBox[{"4239210219139007978", " ", 
    SuperscriptBox["q", 
     RowBox[{"223", "/", "14"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"897", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 897, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztl8lpBDEQRdsbxvuagAMw1L6EMDAnh+CDwScfxgk4c6smBkE3QpcnHT8P
8av09vnz8fV3tiyH82VZ9t+H391pu7zb7qQdMNmBFyWUgafTfrwspyJhIpvI
Mwavyio6GEqsnWUkXpdXNnQn1FkD/XhTYpWttauTr51mJN6WWcNIV0qZs6sj
746PNrG1LADFnGAdeV9uJRzNg9w91w40Eh9KLquieFIyEdAmco3Bx7JLzO4A
okwZc1XoyKfSi4KALEIqGmRrZxqJR78eoQJIoi5uPCdbPz6XX0FSCmByEQ+f
gjvypQQTcKsISURJDTOfFdzZcCoia/tRmKalm8Umso3B1zIsxEkIhImcAJ4e
/9XR2rM=
   "], -4, 897, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441376095434*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"r", "=", "even"}], "*)"}]], "Input",
 CellChangeTimes->{{3.72276061516617*^9, 3.72276061822357*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2ad", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "14"}], 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "k", " ", 
             RowBox[{"l", "/", "7"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"e6", "[", "q", "]"}], "/", "4"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"e4", "[", "q", "]"}], "/", "24"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "7"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "7"}]}], ")"}]}]}], "]"}]}], ")"}]}]}], 
           ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "6"}], "}"}]}], "]"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.69701459275119*^9, 3.6970146310853825`*^9}, {
   3.6970147771067343`*^9, 3.6970149266122856`*^9}, {3.697014957148032*^9, 
   3.697015003453681*^9}, {3.697015060028917*^9, 3.6970151423036222`*^9}, {
   3.6970154459119883`*^9, 3.6970154537664375`*^9}, {3.69701558196777*^9, 
   3.69701565854515*^9}, {3.6970156926310997`*^9, 3.6970157152173915`*^9}, {
   3.6970161689373426`*^9, 3.697016170411427*^9}, 3.6970173896511636`*^9, {
   3.6970174742510023`*^9, 3.6970175054027843`*^9}, {3.6971110011677914`*^9, 
   3.697111005687798*^9}, {3.6971110988079844`*^9, 3.6971110994079847`*^9}, {
   3.697169808899027*^9, 3.697169841157872*^9}, {3.6971698939338913`*^9, 
   3.6971699574395237`*^9}, {3.6971701474683924`*^9, 3.697170152294668*^9}, {
   3.711437477190816*^9, 3.711437509355844*^9}, {3.711437642639731*^9, 
   3.711437659693736*^9}, 3.7114377563490667`*^9, {3.7114402646351833`*^9, 
   3.7114402648266163`*^9}, {3.711440345411035*^9, 3.711440349603118*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s2bd", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", "k", " ", 
             RowBox[{"l", "/", "7"}]}], ")"}]}], " ", 
          RowBox[{"1", "/", "14"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
            RowBox[{
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "6"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "2"}], "]"}]}], "-", 
                  RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"1", "/", "72"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", 
                   RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                  RowBox[{"eis2", "[", 
                   RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "7"}], ")"}]}], 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "7"}]}], ")"}]}]}], "]"}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"1", "/", "18"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", 
                   RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "2"}], "]"}]}], "-", 
                  RowBox[{"eis2", "[", 
                   RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "7"}], ")"}]}], 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", "2", 
                    RowBox[{"k", "/", "7"}]}], ")"}]}]}], "]"}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"2", "/", "3"}], " ", 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "7"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"Pi", " ", "I", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"k", "/", "7"}]}], "-", 
                    RowBox[{"1", "/", "4"}]}], ")"}]}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "Pi", " ", 
                   RowBox[{"I", "/", "4"}]}], ")"}]}], 
                RowBox[{"euphi", "[", "q", "]"}], 
                RowBox[{"euphi", "[", 
                 RowBox[{"q", "^", "2"}], "]"}], 
                RowBox[{"euphi", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "7"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "7"}]}], ")"}]}]}], "]"}], 
                RowBox[{"euphi", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "/", "7"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", "2", 
                    RowBox[{"k", "/", "7"}]}], ")"}]}]}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}]}], "]"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.697118418518076*^9, 3.6971184191280766`*^9}, {
   3.6971185304332323`*^9, 3.6971185313632336`*^9}, {3.7114374830464973`*^9, 
   3.711437485926248*^9}, {3.711437519035398*^9, 3.711437530386133*^9}, 
   3.7114376623656282`*^9, {3.7114377443741617`*^9, 3.711437758877646*^9}, 
   3.711438262928898*^9, {3.71144026732395*^9, 3.711440267522443*^9}, {
   3.711440352434676*^9, 3.711440355354392*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"s2ad", "[", "l", "]"}], "+", 
      RowBox[{"s2bd", "[", "l", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "13"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.711437775120884*^9, 3.7114378086814413`*^9}, {
  3.711440270449849*^9, 3.711440273673504*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1MsJAjEUheEIIr57sADhPpL7KGHAlSW4EFy5mGnQzvRODQGHkM1HyOrw
E3J5vO/PzyqlcZ1Sur3GaYjDFYmG322CbgU3kZSzyb+HtOR2fqdKjCaLGNSG
u8iauVBxtEUsasN9dFVWEGPPi5jUhocI61mLggH2svU8zmUdBdCdqP8G9TxF
WjNSRcei0tvW8xxtxRwQChJbti/Z9eq4
   "], 0, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114417647934313`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "7"}]]}]}], "-", 
   RowBox[{"5048", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "7"}]]}], "-", 
   RowBox[{"741692", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "7"}]]}], "-", 
   RowBox[{"27550604", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "7"}]]}], "-", 
   RowBox[{"570599004", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "7"}]]}], "-", 
   RowBox[{"8279262604", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "7"}]]}], "-", 
   RowBox[{"93743582410", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "7"}]]}], "-", 
   RowBox[{"880835114196", " ", 
    SuperscriptBox["q", 
     RowBox[{"50", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, 8, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztljsKQkEMRSMq4m8RLkBIMslksoQHVi7BQrCyeG7CXfviGqYYhmkOl1SX
wy1yebzvz+8KYN4AwO01f6b1Eq6E03KEwRrchlFFKU206YO7cGpC2bmJPn1w
H1bZVDGjNNGoDx7CqxqqOw6xFXkMsYXNOfOYbE2ewqwnk6SFZfwDFXn+j7Zg
SUok5PkHFvTMXQ==
   "], 8, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441800178135*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "7"}]]]}], "-", 
   RowBox[{"1012", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "7"}]]}], "-", 
   RowBox[{"149564", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "7"}]]}], "-", 
   RowBox[{"5695224", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "7"}]]}], "-", 
   RowBox[{"121770972", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "7"}]]}], "-", 
   RowBox[{"1830814516", " ", 
    SuperscriptBox["q", 
     RowBox[{"30", "/", "7"}]]}], "-", 
   RowBox[{"21510766284", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "7"}]]}], "-", 
   RowBox[{"209742133916", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "7"}]]}], "-", 
   RowBox[{"1763719862830", " ", 
    SuperscriptBox["q", 
     RowBox[{"51", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -40, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztlEEKAjEMRaOMKI56Bw8gJGmbtEcYcOURXAiuXIwX9Ga2PUMWw5DNI2T1
eXz+9fl5vH4bgHkAgPt7/k7betx4qj9ApwF3TSghuVM77rvTWJLEReRZBw/N
apKSmF2rHY+9rEyqWNRXwI5jF5sDZoqJZBGZ1sFTM8uUCFWEs6+BHc9dbV2C
yBRC8doa8tLckkpQKrn2NuAf1ifpew==
   "], -40, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441834260366*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "7"}]]]}], "-", 
   RowBox[{"1018", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "7"}]]}], "-", 
   RowBox[{"152572", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "7"}]]}], "-", 
   RowBox[{"6129774", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "7"}]]}], "-", 
   RowBox[{"136776080", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "7"}]]}], "-", 
   RowBox[{"2118427086", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "7"}]]}], "-", 
   RowBox[{"25385313010", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "7"}]]}], "-", 
   RowBox[{"250682431378", " ", 
    SuperscriptBox["q", 
     RowBox[{"45", "/", "7"}]]}], "-", 
   RowBox[{"2124598978532", " ", 
    SuperscriptBox["q", 
     RowBox[{"52", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztlj0KAjEQRkdRlPXnDh5AmJn8zOQIC1YewUKwsti9oDczyV4hsCGkeQyp
Ho+vyO31fb5/G4BpBwCPzzSP23jceYxvgJ0FuE9BCUmrsGmDh9zUsZO+1HI8
pqqeOIjYKoTa4JDHaryIR11bpiWeUlgmUsuC6qtwaoPnXNYZdYYM0to6LfGy
pEWvbGNc6d+CcrzmtsTWBQ0Sx8t/4hrpfA==
   "], -32, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114418684007883`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "7"}]]]}], "-", 
   RowBox[{"2020", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "7"}]]}], "-", 
   RowBox[{"297094", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "7"}]]}], "-", 
   RowBox[{"11086316", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "7"}]]}], "-", 
   RowBox[{"231431978", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "7"}]]}], "-", 
   RowBox[{"3393781176", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "7"}]]}], "-", 
   RowBox[{"38907781116", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "7"}]]}], "-", 
   RowBox[{"370593539016", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "7"}]]}], "-", 
   RowBox[{"3048590137224", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1EsKAjEMgOEoivi8gwcQkqadNEcYcOURXAiuXMxc0JvZ5gwFh5LNT+gq
fIRen5/H67sCmDYAcH9P87guwy2O5Q3Q26DbChow/HuPnrozUxVUv9R23VdV
IswD07CIjfrowa6VKTKp5EWs1EePFZZZWTKR+Mm268lks6JUWv8NGvZstIJJ
ObGi2zbsxWwx5lRgWUKIP8ea6bY=
   "], -24, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441902551525*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "7"}]]]}], "-", 
   RowBox[{"1026", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "7"}]]}], "-", 
   RowBox[{"156606", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "7"}]]}], "-", 
   RowBox[{"6720878", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "7"}]]}], "-", 
   RowBox[{"158475868", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "7"}]]}], "-", 
   RowBox[{"2560684822", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "7"}]]}], "-", 
   RowBox[{"31681133024", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "7"}]]}], "-", 
   RowBox[{"320482462408", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "7"}]]}], "-", 
   RowBox[{"2765978262800", " ", 
    SuperscriptBox["q", 
     RowBox[{"54", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztlUEKAjEMRaMoiqPewQMI6W+bxiMMuPIILgRXLsYLejPbmStkUUo3j5DV
5/FJLs/P4/VbEU0bIrq/p++4zsMVY94RdxpwW4Q6hlSRpg3uZqdRhLtVO+6L
VUlgTVpFoDZ4WMqqIUWVLtaOQxGLmI+ABkX/WXY8FrPeiTrnPSNUEaoNnma1
4NzYIAjcD4Idz8UtksRbUgiU+Q9N3+mJ
   "], -16, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114419367115307`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "7"}]]]}], "-", 
   RowBox[{"3030", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "7"}]]}], "-", 
   RowBox[{"445634", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "7"}]]}], "-", 
   RowBox[{"16625940", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "7"}]]}], "-", 
   RowBox[{"346628564", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "7"}]]}], "-", 
   RowBox[{"5071348264", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "7"}]]}], "-", 
   RowBox[{"57959918614", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "7"}]]}], "-", 
   RowBox[{"550026872032", " ", 
    SuperscriptBox["q", 
     RowBox[{"48", "/", "7"}]]}], "-", 
   RowBox[{"4506017211014", " ", 
    SuperscriptBox["q", 
     RowBox[{"55", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt0ssJAjEUheEoivjswQKE+05SwoArS3AhuHIxNmhn5k4NgRlCNj+XrA4f
uT4/j9dvFcK4CSHc3+N3WJfjZkN5C9BboVsHZeC5d7TUnZuKqLEsYk8b3bsq
mpFmmXtLSz24K0uBTWr9w9br0WEVIrIk6rIVe5pkY9acMRl22no9T7QKQJYi
AdMiVrXRi9uKggFGQgSUPwtN6aw=
   "], -8, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711441970808291*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34860", " ", "q"}], "-", 
   RowBox[{"1723186", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43525918", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"737068394", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9475708014", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"99160199228", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"882771915768", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6890105123848", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1MsJAjEUheEIIr57sADhPpL7KGHAlSW4EFy5mGnQzvRODQGHkM1HyOrw
E3J5vO/PzyqlcZ1Sur3GaYjDFYmG322CbgU3kZSzyb+HtOR2fqdKjCaLGNSG
u8iauVBxtEUsasN9dFVWEGPPi5jUhocI61mLggH2svU8zmUdBdCdqP8G9TxF
WjNSRcei0tvW8xxtxRwQChJbti/Z9eq4
   "], 0, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442004766212*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "7"}]]}]}], "-", 
   RowBox[{"5048", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "7"}]]}], "-", 
   RowBox[{"741692", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "7"}]]}], "-", 
   RowBox[{"27550604", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "7"}]]}], "-", 
   RowBox[{"570599004", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "7"}]]}], "-", 
   RowBox[{"8279262604", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "7"}]]}], "-", 
   RowBox[{"93743582410", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "7"}]]}], "-", 
   RowBox[{"880835114196", " ", 
    SuperscriptBox["q", 
     RowBox[{"50", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, 8, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztljsKQkEMRSMq4m8RLkBIMslksoQHVi7BQrCyeG7CXfviGqYYhmkOl1SX
wy1yebzvz+8KYN4AwO01f6b1Eq6E03KEwRrchlFFKU206YO7cGpC2bmJPn1w
H1bZVDGjNNGoDx7CqxqqOw6xFXkMsYXNOfOYbE2ewqwnk6SFZfwDFXn+j7Zg
SUok5PkHFvTMXQ==
   "], 8, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.71144203898427*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "7"}]]]}], "-", 
   RowBox[{"1012", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "7"}]]}], "-", 
   RowBox[{"149564", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "7"}]]}], "-", 
   RowBox[{"5695224", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "7"}]]}], "-", 
   RowBox[{"121770972", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "7"}]]}], "-", 
   RowBox[{"1830814516", " ", 
    SuperscriptBox["q", 
     RowBox[{"30", "/", "7"}]]}], "-", 
   RowBox[{"21510766284", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "7"}]]}], "-", 
   RowBox[{"209742133916", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "7"}]]}], "-", 
   RowBox[{"1763719862830", " ", 
    SuperscriptBox["q", 
     RowBox[{"51", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -40, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztlEEKAjEMRaOMKI56Bw8gJGmbtEcYcOURXAiuXIwX9Ga2PUMWw5DNI2T1
eXz+9fl5vH4bgHkAgPt7/k7betx4qj9ApwF3TSghuVM77rvTWJLEReRZBw/N
apKSmF2rHY+9rEyqWNRXwI5jF5sDZoqJZBGZ1sFTM8uUCFWEs6+BHc9dbV2C
yBRC8doa8tLckkpQKrn2NuAf1ifpew==
   "], -40, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442073093307*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "7"}]]]}], "-", 
   RowBox[{"1018", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "7"}]]}], "-", 
   RowBox[{"152572", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "7"}]]}], "-", 
   RowBox[{"6129774", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "7"}]]}], "-", 
   RowBox[{"136776080", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "7"}]]}], "-", 
   RowBox[{"2118427086", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "7"}]]}], "-", 
   RowBox[{"25385313010", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "7"}]]}], "-", 
   RowBox[{"250682431378", " ", 
    SuperscriptBox["q", 
     RowBox[{"45", "/", "7"}]]}], "-", 
   RowBox[{"2124598978532", " ", 
    SuperscriptBox["q", 
     RowBox[{"52", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztlj0KAjEQRkdRlPXnDh5AmJn8zOQIC1YewUKwsti9oDczyV4hsCGkeQyp
Ho+vyO31fb5/G4BpBwCPzzSP23jceYxvgJ0FuE9BCUmrsGmDh9zUsZO+1HI8
pqqeOIjYKoTa4JDHaryIR11bpiWeUlgmUsuC6qtwaoPnXNYZdYYM0to6LfGy
pEWvbGNc6d+CcrzmtsTWBQ0Sx8t/4hrpfA==
   "], -32, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442107002904*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "7"}]]]}], "-", 
   RowBox[{"2020", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "7"}]]}], "-", 
   RowBox[{"297094", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "7"}]]}], "-", 
   RowBox[{"11086316", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "7"}]]}], "-", 
   RowBox[{"231431978", " ", 
    SuperscriptBox["q", 
     RowBox[{"25", "/", "7"}]]}], "-", 
   RowBox[{"3393781176", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "7"}]]}], "-", 
   RowBox[{"38907781116", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "7"}]]}], "-", 
   RowBox[{"370593539016", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "7"}]]}], "-", 
   RowBox[{"3048590137224", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1EsKAjEMgOEoivi8gwcQkqadNEcYcOURXAiuXMxc0JvZ5gwFh5LNT+gq
fIRen5/H67sCmDYAcH9P87guwy2O5Q3Q26DbChow/HuPnrozUxVUv9R23VdV
IswD07CIjfrowa6VKTKp5EWs1EePFZZZWTKR+Mm268lks6JUWv8NGvZstIJJ
ObGi2zbsxWwx5lRgWUKIP8ea6bY=
   "], -24, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442141172319*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "7"}]]]}], "-", 
   RowBox[{"1026", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "7"}]]}], "-", 
   RowBox[{"156606", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "7"}]]}], "-", 
   RowBox[{"6720878", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "7"}]]}], "-", 
   RowBox[{"158475868", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "7"}]]}], "-", 
   RowBox[{"2560684822", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "7"}]]}], "-", 
   RowBox[{"31681133024", " ", 
    SuperscriptBox["q", 
     RowBox[{"40", "/", "7"}]]}], "-", 
   RowBox[{"320482462408", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "7"}]]}], "-", 
   RowBox[{"2765978262800", " ", 
    SuperscriptBox["q", 
     RowBox[{"54", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJztlUEKAjEMRaMoiqPewQMI6W+bxiMMuPIILgRXLsYLejPbmStkUUo3j5DV
5/FJLs/P4/VbEU0bIrq/p++4zsMVY94RdxpwW4Q6hlSRpg3uZqdRhLtVO+6L
VUlgTVpFoDZ4WMqqIUWVLtaOQxGLmI+ABkX/WXY8FrPeiTrnPSNUEaoNnma1
4NzYIAjcD4Idz8UtksRbUgiU+Q9N3+mJ
   "], -16, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442175431843*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "7"}]]]}], "-", 
   RowBox[{"3030", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "7"}]]}], "-", 
   RowBox[{"445634", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "7"}]]}], "-", 
   RowBox[{"16625940", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "7"}]]}], "-", 
   RowBox[{"346628564", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "7"}]]}], "-", 
   RowBox[{"5071348264", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "7"}]]}], "-", 
   RowBox[{"57959918614", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "7"}]]}], "-", 
   RowBox[{"550026872032", " ", 
    SuperscriptBox["q", 
     RowBox[{"48", "/", "7"}]]}], "-", 
   RowBox[{"4506017211014", " ", 
    SuperscriptBox["q", 
     RowBox[{"55", "/", "7"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"449", "/", "56"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 449, 56],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt0ssJAjEUheEoivjswQKE+05SwoArS3AhuHIxNmhn5k4NgRlCNj+XrA4f
uT4/j9dvFcK4CSHc3+N3WJfjZkN5C9BboVsHZeC5d7TUnZuKqLEsYk8b3bsq
mpFmmXtLSz24K0uBTWr9w9br0WEVIrIk6rIVe5pkY9acMRl22no9T7QKQJYi
AdMiVrXRi9uKggFGQgSUPwtN6aw=
   "], -8, 449, 56],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442209468202*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"r", "=", "7"}], "*)"}]], "Input",
 CellChangeTimes->{{3.722760625502182*^9, 3.7227606283901176`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s7da", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
            RowBox[{"l", "/", "14"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "3", 
            RowBox[{"l", "/", "14"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "5", " ", 
            RowBox[{"l", "/", "14"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "9", 
            RowBox[{"l", "/", "14"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "11", 
            RowBox[{"l", "/", "14"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "13", 
            RowBox[{"l", "/", "14"}]}], ")"}]}]}], ")"}], "/", "14"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
        RowBox[{
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "72"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"eis2", "[", "q", "]"}]}], "-", 
              RowBox[{"eis2", "[", 
               RowBox[{"-", 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"49", "/", "72"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"eis2", "[", 
                RowBox[{"q", "^", "7"}], "]"}]}], "-", 
              RowBox[{"eis2", "[", 
               RowBox[{"-", 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"7", "/", "2"}], ")"}]}]}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"7", "/", "72"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", 
               RowBox[{"eis2", "[", 
                RowBox[{"q", "^", "7"}], "]"}]}], "-", 
              RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"7", "/", "3"}], 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], 
            RowBox[{"euphi", "[", "q", "]"}], 
            RowBox[{"euphi", "[", 
             RowBox[{"q", "^", "7"}], "]"}], 
            RowBox[{"euphi", "[", 
             RowBox[{"-", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}], 
            RowBox[{"euphi", "[", 
             RowBox[{"-", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"7", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6971655002742395`*^9, 3.6971657645646095`*^9}, {
   3.6971658507147303`*^9, 3.6971658806947727`*^9}, {3.6971659121248164`*^9, 
   3.6971660177949643`*^9}, {3.6971806309391966`*^9, 
   3.6971806313122177`*^9}, {3.7114387957798777`*^9, 3.7114388306003647`*^9}, 
   3.7114388836612587`*^9, {3.711439121630419*^9, 3.711439128845076*^9}, {
   3.71143995933644*^9, 3.71143997981468*^9}, {3.711440277122076*^9, 
   3.711440277433524*^9}, {3.711440361961624*^9, 3.7114403654342012`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s7db", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
            RowBox[{"l", "/", "7"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "2", 
            RowBox[{"l", "/", "7"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "3", " ", 
            RowBox[{"l", "/", "7"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "4", 
            RowBox[{"l", "/", "7"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "5", 
            RowBox[{"l", "/", "7"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "6", 
            RowBox[{"l", "/", "7"}]}], ")"}]}]}], ")"}], "/", "14"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
        RowBox[{
         RowBox[{"e4", "[", "q", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "72"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"eis2", "[", "q", "]"}]}], "-", 
              RowBox[{"eis2", "[", 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"49", "/", "72"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"eis2", "[", 
                RowBox[{"q", "^", "7"}], "]"}]}], "-", 
              RowBox[{"eis2", "[", 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"7", "/", "2"}], ")"}]}], "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"7", "/", "72"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", 
               RowBox[{"eis2", "[", 
                RowBox[{"q", "^", "7"}], "]"}]}], "-", 
              RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"7", "/", "3"}], 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}], 
            RowBox[{"euphi", "[", "q", "]"}], 
            RowBox[{"euphi", "[", 
             RowBox[{"q", "^", "7"}], "]"}], 
            RowBox[{"euphi", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], "]"}], 
            RowBox[{"euphi", "[", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"7", "/", "2"}], ")"}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.697167812778856*^9, 3.6971678194342365`*^9}, {
   3.71143880658672*^9, 3.711438844527813*^9}, 3.7114388879485693`*^9, {
   3.711439110519043*^9, 3.711439117774822*^9}, {3.711440279954507*^9, 
   3.71144028023323*^9}, {3.711440369801828*^9, 3.711440373176628*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s7d", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"1", "/", "14"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"8", "/", "3"}], 
           RowBox[{
            RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "-", 
          RowBox[{
           RowBox[{"2", "/", "3"}], 
           RowBox[{"e4", "[", "q", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"eis2", "[", "q", "]"}]}], "-", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}], "]"}]}], ")"}]}]}], ")"}], 
        "+", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "Pi"}], " ", "I", " ", "l"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"8", "/", "3"}], 
            RowBox[{
             RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "-", 
           RowBox[{
            RowBox[{"2", "/", "3"}], 
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{"eis2", "[", "q", "]"}]}], "-", 
              RowBox[{"eis2", "[", 
               RowBox[{"-", 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.697167907556277*^9, 3.6971679135476193`*^9}, {
  3.697167963715489*^9, 3.6971679850197077`*^9}, {3.697168083476339*^9, 
  3.6971683252061653`*^9}, {3.711438812386511*^9, 3.711438816049715*^9}, {
  3.711438848687066*^9, 3.7114388628216267`*^9}, {3.711438894083682*^9, 
  3.711438917161439*^9}, {3.711439099055934*^9, 3.711439107422669*^9}, {
  3.711439183608294*^9, 3.711439196926736*^9}, {3.7114394515361643`*^9, 
  3.711439453775086*^9}, {3.711439530088889*^9, 3.711439533848077*^9}, {
  3.711440283776824*^9, 3.711440283993191*^9}, {3.711440377536005*^9, 
  3.711440382168954*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s7da", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.7114425555036497`*^9, 3.711442563628201*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["6", 
    RowBox[{"7", " ", 
     SqrtBox["q"]}]], "-", 
   FractionBox["171", "7"], "+", 
   FractionBox[
    RowBox[{"3006", " ", 
     SqrtBox["q"]}], "7"], "-", 
   FractionBox[
    RowBox[{"46227", " ", "q"}], "7"], "+", 
   FractionBox[
    RowBox[{"433506", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"1692042", " ", 
     SuperscriptBox["q", "2"]}], "7"], "+", 
   FractionBox[
    RowBox[{"14839512", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"31837341", " ", 
     SuperscriptBox["q", "3"]}], "7"], "+", 
   FractionBox[
    RowBox[{"279605262", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"407414082", " ", 
     SuperscriptBox["q", "4"]}], "7"], "+", 
   FractionBox[
    RowBox[{"3673605792", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"4019845068", " ", 
     SuperscriptBox["q", "5"]}], "7"], "+", 
   FractionBox[
    RowBox[{"37614575298", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"32744264895", " ", 
     SuperscriptBox["q", "6"]}], "7"], "+", 
   FractionBox[
    RowBox[{"319658461560", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"229777716033", " ", 
     SuperscriptBox["q", "7"]}], "7"], "+", 
   RowBox[{"335233634370", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "-", 
   FractionBox[
    RowBox[{"1429445541924", " ", 
     SuperscriptBox["q", "8"]}], "7"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[6, 7], 0, 0, 0, 
    Rational[-171, 7], 0, 0, 0, 
    Rational[3006, 7], 0, 0, 0, 
    Rational[-46227, 7], 0, 0, 0, 
    Rational[433506, 7], 0, 0, 0, 
    Rational[-1692042, 7], 0, 0, 0, 
    Rational[14839512, 7], 0, 0, 0, 
    Rational[-31837341, 7], 0, 0, 0, 
    Rational[279605262, 7], 0, 0, 0, 
    Rational[-407414082, 7], 0, 0, 0, 
    Rational[3673605792, 7], 0, 0, 0, 
    Rational[-4019845068, 7], 0, 0, 0, 
    Rational[37614575298, 7], 0, 0, 0, 
    Rational[-32744264895, 7], 0, 0, 0, 
    Rational[319658461560, 7], 0, 0, 0, 
    Rational[-229777716033, 7], 0, 0, 0, 335233634370, 0, 0, 0, 
    Rational[-1429445541924, 7]}, -4, 65, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.71144256752579*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s7db", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.7114425737190523`*^9, 3.711442577443162*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     RowBox[{"7", " ", 
      SqrtBox["q"]}]]}], "-", 
   FractionBox["171", "7"], "-", 
   FractionBox[
    RowBox[{"3006", " ", 
     SqrtBox["q"]}], "7"], "-", 
   FractionBox[
    RowBox[{"46227", " ", "q"}], "7"], "-", 
   FractionBox[
    RowBox[{"433506", " ", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"1692042", " ", 
     SuperscriptBox["q", "2"]}], "7"], "-", 
   FractionBox[
    RowBox[{"14839512", " ", 
     SuperscriptBox["q", 
      RowBox[{"5", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"31837341", " ", 
     SuperscriptBox["q", "3"]}], "7"], "-", 
   FractionBox[
    RowBox[{"279605262", " ", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"407414082", " ", 
     SuperscriptBox["q", "4"]}], "7"], "-", 
   FractionBox[
    RowBox[{"3673605792", " ", 
     SuperscriptBox["q", 
      RowBox[{"9", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"4019845068", " ", 
     SuperscriptBox["q", "5"]}], "7"], "-", 
   FractionBox[
    RowBox[{"37614575298", " ", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"32744264895", " ", 
     SuperscriptBox["q", "6"]}], "7"], "-", 
   FractionBox[
    RowBox[{"319658461560", " ", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "2"}]]}], "7"], "-", 
   FractionBox[
    RowBox[{"229777716033", " ", 
     SuperscriptBox["q", "7"]}], "7"], "-", 
   RowBox[{"335233634370", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "-", 
   FractionBox[
    RowBox[{"1429445541924", " ", 
     SuperscriptBox["q", "8"]}], "7"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[-6, 7], 0, 0, 0, 
    Rational[-171, 7], 0, 0, 0, 
    Rational[-3006, 7], 0, 0, 0, 
    Rational[-46227, 7], 0, 0, 0, 
    Rational[-433506, 7], 0, 0, 0, 
    Rational[-1692042, 7], 0, 0, 0, 
    Rational[-14839512, 7], 0, 0, 0, 
    Rational[-31837341, 7], 0, 0, 0, 
    Rational[-279605262, 7], 0, 0, 0, 
    Rational[-407414082, 7], 0, 0, 0, 
    Rational[-3673605792, 7], 0, 0, 0, 
    Rational[-4019845068, 7], 0, 0, 0, 
    Rational[-37614575298, 7], 0, 0, 0, 
    Rational[-32744264895, 7], 0, 0, 0, 
    Rational[-319658461560, 7], 0, 0, 0, 
    Rational[-229777716033, 7], 0, 0, 0, -335233634370, 0, 0, 0, 
    Rational[-1429445541924, 7]}, -4, 65, 8],
  Editable->False]], "Output",
 CellChangeTimes->{3.711442581172929*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"s7da", "[", "l", "]"}], "+", 
     RowBox[{"s7db", "[", "l", "]"}], "+", 
     RowBox[{"s7d", "[", "l", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "13"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711439220946642*^9, 3.7114392541287746`*^9}, {
   3.711439290678095*^9, 3.711439291269638*^9}, {3.711439544462219*^9, 
   3.71143954770977*^9}, 3.7114400037952013`*^9, {3.7114402932157307`*^9, 
   3.711440295031616*^9}, {3.7114407834498053`*^9, 3.71144078756142*^9}, 
   3.711442595186448*^9, {3.7114426277751083`*^9, 3.711442628422716*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34858", " ", "q"}], "-", 
   RowBox[{"1722188", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43383414", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"732407900", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9391971752", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"98108083986", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"872431296750", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6805462453112", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0DsKAlEMBdAniPjfgwsQ8n1JSssBK5dgIVhZjPvHybiBSXO5zeGGXJ6f
x+vWWhvXU9zf43fIckWiYTUVWJSbJCyuXkDbeceI0Ctsl0yYnQWl4PbpjEnA
ApaRfx4SBgeGoWnlLcdZOoKDc3gv0FNSNxJGim5aOfictjuodBJlRPoB2HMz
Hg==
   "], 0, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.7114426379717197`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"1018", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"152582", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"6134792", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"137502650", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"2143763744", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"25874904166", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"257312280040", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2194821781306", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0D0OwjAMBeCAikBQuAMHQPJfbGdkrMTEERiQmBjK/UWaXKBenr18epav
r+/zfU8pzUONx2f+Tdu63Gja1AGrcrcABPSA2TeTKXuk6bAoRRYrEXZsZWwZ
SPM60vPUXoHCpmwiATk2md2kgKBqgJ47NUYiB5DIwZd+cBEnNEcG/QPsezHq

   "], -4, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442646345348*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0TkOAjEMBdAgEGK/AwdA8hJvJeVIVByBAolqiuH+IskJcPP9m9f4X1/z
830vpSybFo/P8p3WrdxUplW78Fduu8CoNRJoNxCKo9UE23fGZAahlnCH7iRU
gQk0AY8dOggBMUdGnoY0DGYKIEzQc6cW4uxG1Tjz2MvYj8nDQUEc6g+GRDMA

   "], 0, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442654075348*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"1018", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"152582", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"6134792", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"137502650", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"2143763744", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"25874904166", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"257312280040", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2194821781306", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0D0OwjAMBeCAikBQuAMHQPJfbGdkrMTEERiQmBjK/UWaXKBenr18epav
r+/zfU8pzUONx2f+Tdu63Gja1AGrcrcABPSA2TeTKXuk6bAoRRYrEXZsZWwZ
SPM60vPUXoHCpmwiATk2md2kgKBqgJ47NUYiB5DIwZd+cBEnNEcG/QPsezHq

   "], -4, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442662432646*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0TkOAjEMBdAgEGK/AwdA8hJvJeVIVByBAolqiuH+IskJcPP9m9f4X1/z
830vpSybFo/P8p3WrdxUplW78Fduu8CoNRJoNxCKo9UE23fGZAahlnCH7iRU
gQk0AY8dOggBMUdGnoY0DGYKIEzQc6cW4uxG1Tjz2MvYj8nDQUEc6g+GRDMA

   "], 0, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.7114426700677633`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"1018", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"152582", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"6134792", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"137502650", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"2143763744", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"25874904166", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"257312280040", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2194821781306", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0D0OwjAMBeCAikBQuAMHQPJfbGdkrMTEERiQmBjK/UWaXKBenr18epav
r+/zfU8pzUONx2f+Tdu63Gja1AGrcrcABPSA2TeTKXuk6bAoRRYrEXZsZWwZ
SPM60vPUXoHCpmwiATk2md2kgKBqgJ47NUYiB5DIwZd+cBEnNEcG/QPsezHq

   "], -4, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442678572824*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0TkOAjEMBdAgEGK/AwdA8hJvJeVIVByBAolqiuH+IskJcPP9m9f4X1/z
830vpSybFo/P8p3WrdxUplW78Fduu8CoNRJoNxCKo9UE23fGZAahlnCH7iRU
gQk0AY8dOggBMUdGnoY0DGYKIEzQc6cW4uxG1Tjz2MvYj8nDQUEc6g+GRDMA

   "], 0, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442686211214*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"2020", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"297084", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"11081296", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"230704404", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"3368299008", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"38413095932", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"363865100560", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2977033594836", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0LENAjEMBdCADiE4YAcGQPqOE8cuKU+iYgQKJCqKY3+RBAY4N98u/PQl
nx/v+/MaQpiHGrfX/JnWdbmkaVUHFuWmgYi47PqX226sQD1Nu6aIoBRNHG7f
2xgFKcFTODbILBrNAHXIQ5eaiGHZODrosVNhlUxAFs9fT/+/FjBnS8ryBThV
Mi4=
   "], -4, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442694506019*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0TkOAjEMBdAgEGK/AwdA8hJvJeVIVByBAolqiuH+IskJcPP9m9f4X1/z
830vpSybFo/P8p3WrdxUplW78Fduu8CoNRJoNxCKo9UE23fGZAahlnCH7iRU
gQk0AY8dOggBMUdGnoY0DGYKIEzQc6cW4uxG1Tjz2MvYj8nDQUEc6g+GRDMA

   "], 0, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.7114427021179*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"1018", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"152582", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"6134792", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"137502650", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"2143763744", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"25874904166", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"257312280040", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2194821781306", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0D0OwjAMBeCAikBQuAMHQPJfbGdkrMTEERiQmBjK/UWaXKBenr18epav
r+/zfU8pzUONx2f+Tdu63Gja1AGrcrcABPSA2TeTKXuk6bAoRRYrEXZsZWwZ
SPM60vPUXoHCpmwiATk2md2kgKBqgJ47NUYiB5DIwZd+cBEnNEcG/QPsezHq

   "], -4, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.7114427103834953`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0TkOAjEMBdAgEGK/AwdA8hJvJeVIVByBAolqiuH+IskJcPP9m9f4X1/z
830vpSybFo/P8p3WrdxUplW78Fduu8CoNRJoNxCKo9UE23fGZAahlnCH7iRU
gQk0AY8dOggBMUdGnoY0DGYKIEzQc6cW4uxG1Tjz2MvYj8nDQUEc6g+GRDMA

   "], 0, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442718008342*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"1018", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"152582", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"6134792", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"137502650", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"2143763744", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"25874904166", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"257312280040", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2194821781306", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0D0OwjAMBeCAikBQuAMHQPJfbGdkrMTEERiQmBjK/UWaXKBenr18epav
r+/zfU8pzUONx2f+Tdu63Gja1AGrcrcABPSA2TeTKXuk6bAoRRYrEXZsZWwZ
SPM60vPUXoHCpmwiATk2md2kgKBqgJ47NUYiB5DIwZd+cBEnNEcG/QPsezHq

   "], -4, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.71144272641687*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "65"}], "-", 
   RowBox[{"19449", " ", "q"}], "-", 
   RowBox[{"1158174", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"32770967", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"596603206", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"8052023396", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"87193329021", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"795838724739", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6328980605804", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0TkOAjEMBdAgEGK/AwdA8hJvJeVIVByBAolqiuH+IskJcPP9m9f4X1/z
830vpSybFo/P8p3WrdxUplW78Fduu8CoNRJoNxCKo9UE23fGZAahlnCH7iRU
gQk0AY8dOggBMUdGnoY0DGYKIEzQc6cW4uxG1Tjz2MvYj8nDQUEc6g+GRDMA

   "], 0, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.7114427341138973`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SqrtBox["q"]]}], "-", 
   RowBox[{"1018", " ", 
    SqrtBox["q"]}], "-", 
   RowBox[{"152582", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "2"}]]}], "-", 
   RowBox[{"6134792", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "2"}]]}], "-", 
   RowBox[{"137502650", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "2"}]]}], "-", 
   RowBox[{"2143763744", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "2"}]]}], "-", 
   RowBox[{"25874904166", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "2"}]]}], "-", 
   RowBox[{"257312280040", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   RowBox[{"2194821781306", " ", 
    SuperscriptBox["q", 
     RowBox[{"15", "/", "2"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"65", "/", "8"}]],
    SeriesData[$CellContext`q, 0, {}, -4, 65, 8],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJyV0D0OwjAMBeCAikBQuAMHQPJfbGdkrMTEERiQmBjK/UWaXKBenr18epav
r+/zfU8pzUONx2f+Tdu63Gja1AGrcrcABPSA2TeTKXuk6bAoRRYrEXZsZWwZ
SPM60vPUXoHCpmwiATk2md2kgKBqgJ47NUYiB5DIwZd+cBEnNEcG/QPsezHq

   "], -4, 65, 8],
  Editable->False]], "Print",
 CellChangeTimes->{3.711442262136022*^9, 3.711442604538509*^9, 
  3.711442742423147*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
  "******)"}]], "Input",
 CellChangeTimes->{{3.711442994316001*^9, 3.711442998915822*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "15"}], 
   RowBox[{"A", "/", "B"}], " ", "calculations", " ", "d_l"}], 
  "**)"}]], "Input",
 CellChangeTimes->{{3.71144320169951*^9, 3.711443212104601*^9}, {
  3.7114433421727133`*^9, 3.7114433433166523`*^9}, {3.7227598908816566`*^9, 
  3.722759891161765*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "15"}], 
    RowBox[{
     RowBox[{"e4", "[", "q", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"eta", "[", "q", "]"}], "^", "24"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "+", 
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "32"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "3"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"5", "/", "96"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "5"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"5", "/", "32"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", 
             RowBox[{"eis2", "[", 
              RowBox[{"q", "^", "15"}], "]"}]}], "-", 
            RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"15", "/", "4"}], 
          RowBox[{"eta", "[", "q", "]"}], 
          RowBox[{"eta", "[", 
           RowBox[{"q", "^", "3"}], "]"}], 
          RowBox[{"eta", "[", 
           RowBox[{"q", "^", "5"}], "]"}], 
          RowBox[{"eta", "[", 
           RowBox[{"q", "^", "15"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.71886364293244*^9, 3.718863667435843*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"15", " ", "q"}]], "+", 
   FractionBox["472", "15"], "+", 
   FractionBox[
    RowBox[{"8573", " ", "q"}], "2"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"25", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 25, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
    Rational[1, 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 
    Rational[472, 15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 
    Rational[8573, 2]}, -24, 25, 24],
  Editable->False]], "Output",
 CellChangeTimes->{3.718863671178629*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"r", "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.72276064665044*^9, 3.7227606493007717`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"s0d", "[", "l_", "]"}], "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "15"}], 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"e6", "[", "q", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "2", " ", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "4", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "7", " ", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "8", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "11", " ", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", "  ", "13", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "14", 
                 RowBox[{"l", "/", "15"}]}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "+", 
              RowBox[{
               RowBox[{"e4", "[", "q", "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "/", "32"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "3"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"5", "/", "96"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "5"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"5", "/", "32"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", 
                    RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "15"}], "]"}]}], "-", 
                    RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"15", "/", "4"}], 
                  RowBox[{"eta", "[", "q", "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "3"}], "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "5"}], "]"}], 
                  RowBox[{"eta", "[", 
                   RowBox[{"q", "^", "15"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
                 RowBox[{"l", "/", "5"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "2", 
                 RowBox[{"l", "/", "5"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "3", 
                 RowBox[{"l", "/", "5"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "4", 
                 RowBox[{"l", "/", "5"}]}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "/", "3"}], 
               RowBox[{"e6", "[", "q", "]"}]}], "+", 
              RowBox[{
               RowBox[{"5", "/", "12"}], 
               RowBox[{"e4", "[", "q", "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", 
                  RowBox[{"eis2", "[", 
                   RowBox[{"q", "^", "5"}], "]"}]}], "-", 
                 RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
                 RowBox[{"l", "/", "3"}]}], ")"}]}], "+", 
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "Pi", " ", "I", " ", "2", 
                 RowBox[{"l", "/", "3"}]}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               RowBox[{
                RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "+", 
              RowBox[{
               RowBox[{"3", "/", "4"}], 
               RowBox[{"e4", "[", "q", "]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", 
                  RowBox[{"eis2", "[", 
                   RowBox[{"q", "^", "3"}], "]"}]}], "-", 
                 RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.69725009507308*^9, 3.697250331414598*^9}, {
  3.6972506186150246`*^9, 3.697250683968763*^9}, {3.6972507169766507`*^9, 
  3.6972507459643087`*^9}, {3.697250837738558*^9, 3.697250898777049*^9}, {
  3.6972510639314957`*^9, 3.697251064665538*^9}, {3.697251440803051*^9, 
  3.6972515566496773`*^9}, {3.711443253534095*^9, 3.711443333750066*^9}, {
  3.711443374930791*^9, 3.711443375836515*^9}, {3.711443408824535*^9, 
  3.711443602232376*^9}, {3.7114462850886393`*^9, 3.7114462896798277`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["2", "q"], "+", "764", "+", 
   RowBox[{"77828", " ", "q"}], "+", 
   RowBox[{"1953796", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"23938984", " ", 
    SuperscriptBox["q", "3"]}], "+", 
   RowBox[{"137658832", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"554624692", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"23110443720", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"319546629422", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"3169272368096", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0r0JgkEMgOETFX9Qd3AA4S7J5WcEwcoRLAQri89l3cbEa9zANA8pX5Ic
b8/r/V1KmRbO5TG9zjMf4GtN4dwVphQtw2UUiYKmqBmu3GYdxThFz3Adv4SG
aprpgJtYFgp3Vcz06lv31DsxEFumsF2EAbZWiVDg3zm/7iMN/fWJGYwg09oO
o81vKYCs1fgDYmp7Kg==
   "], -24, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447001356183*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114470171555243`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114470232287197`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34856", " ", "q"}], "-", 
   RowBox[{"1721178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43234882", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"726872296", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9277359244", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"96451199064", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"853785876184", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6631635828052", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0c0JAkEMhuERRPzvwQKESTL5K2HBkyV4EDx5WBvczpzsNJHLS44PX26v
7/O9lFLmbc/jM/+mOO6AOG36UVN0FyRqxpKCM7pfd1IEUEsBGj0EqxH2uSzT
D4/hUhRTRM/0x1PAHFWJHVtLYRo9rzJpDOBeJRPtEjRjUmNTActku4ZNhECI
Da0y/gEyEXDA
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447029230384*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447043994063*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34858", " ", "q"}], "-", 
   RowBox[{"1722178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43378382", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"731674300", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9365615494", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"97582676076", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"865104335694", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6725738858552", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1LsNAjEMgOEgIcR7BwZAit++EU6iYgQKJCqKuwXZjPjSsAFufrn8ZEe5
PN7356eUMq1bbq9pHmO4AuK4akNN0U2QiF08Bad3u+zJEMEysXbBYiJz8kw3
3IfLCNSY6r8xvz0EbCAVBeGBU5h6j4vMxFFNq2kKVO8paK4CtT010VRrO4dN
DcXI25chgl8fq3C+
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447049619842*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34856", " ", "q"}], "-", 
   RowBox[{"1721178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43234882", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"726872296", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9277359244", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"96451199064", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"853785876184", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6631635828052", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0c0JAkEMhuERRPzvwQKESTL5K2HBkyV4EDx5WBvczpzsNJHLS44PX26v
7/O9lFLmbc/jM/+mOO6AOG36UVN0FyRqxpKCM7pfd1IEUEsBGj0EqxH2uSzT
D4/hUhRTRM/0x1PAHFWJHVtLYRo9rzJpDOBeJRPtEjRjUmNTActku4ZNhECI
Da0y/gEyEXDA
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447055600436*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.71144707047569*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.71144707644411*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34856", " ", "q"}], "-", 
   RowBox[{"1721178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43234882", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"726872296", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9277359244", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"96451199064", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"853785876184", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6631635828052", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0c0JAkEMhuERRPzvwQKESTL5K2HBkyV4EDx5WBvczpzsNJHLS44PX26v
7/O9lFLmbc/jM/+mOO6AOG36UVN0FyRqxpKCM7pfd1IEUEsBGj0EqxH2uSzT
D4/hUhRTRM/0x1PAHFWJHVtLYRo9rzJpDOBeJRPtEjRjUmNTActku4ZNhECI
Da0y/gEyEXDA
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447082329111*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34858", " ", "q"}], "-", 
   RowBox[{"1722178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43378382", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"731674300", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9365615494", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"97582676076", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"865104335694", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6725738858552", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1LsNAjEMgOEgIcR7BwZAit++EU6iYgQKJCqKuwXZjPjSsAFufrn8ZEe5
PN7356eUMq1bbq9pHmO4AuK4akNN0U2QiF08Bad3u+zJEMEysXbBYiJz8kw3
3IfLCNSY6r8xvz0EbCAVBeGBU5h6j4vMxFFNq2kKVO8paK4CtT010VRrO4dN
DcXI25chgl8fq3C+
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447087931077*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447102615995*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34856", " ", "q"}], "-", 
   RowBox[{"1721178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43234882", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"726872296", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9277359244", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"96451199064", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"853785876184", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6631635828052", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0c0JAkEMhuERRPzvwQKESTL5K2HBkyV4EDx5WBvczpzsNJHLS44PX26v
7/O9lFLmbc/jM/+mOO6AOG36UVN0FyRqxpKCM7pfd1IEUEsBGj0EqxH2uSzT
D4/hUhRTRM/0x1PAHFWJHVtLYRo9rzJpDOBeJRPtEjRjUmNTActku4ZNhECI
Da0y/gEyEXDA
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447108451768*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447123104471*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447128925344*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"r", "=", 
    RowBox[{
    "not", " ", "divisible", " ", "by", " ", "3", " ", "or", " ", "5"}]}], 
   ",", " ", 
   RowBox[{"r", ">", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.722760654998526*^9, 3.722760657196113*^9}, {
  3.722760718934661*^9, 3.722760735997016*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"s151d", "[", "l_", "]"}], "=", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"e4", "[", "q", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "15"}], " ", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", "k", " ", 
                RowBox[{"l", "/", "15"}]}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
               RowBox[{
                RowBox[{"e4", "[", "q", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1"}], "/", "96"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                    RowBox[{"eis2", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "3"}], ")"}]}], " ", 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "3"}]}], ")"}]}]}], "]"}]}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"1", "/", "96"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                    RowBox[{"eis2", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "5"}], ")"}]}], " ", 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "5"}]}], ")"}]}]}], "]"}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"1", "/", "96"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                    RowBox[{"eis2", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "15"}], ")"}]}], " ", 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "15"}]}], ")"}]}]}], "]"}]}], ")"}]}], 
                  "-", 
                  RowBox[{
                   RowBox[{"1", "/", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "15"}]}], ")"}]}], ")"}], " ", 
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "15"}], ")"}]}], " ", 
                   RowBox[{"euphi", "[", "q", "]"}], " ", 
                   RowBox[{"euphi", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "3"}], ")"}]}], " ", 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "3"}]}], ")"}]}]}], "]"}], " ", 
                   RowBox[{"euphi", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "5"}], ")"}]}], " ", 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "5"}]}], ")"}]}]}], "]"}], " ", 
                   RowBox[{"euphi", "[", 
                    RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "15"}], ")"}]}], 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "15"}]}], ")"}]}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "14"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
       "FullSimplify"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "14"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.697252290551654*^9, 3.697252610636962*^9}, {
   3.6972526520443306`*^9, 3.6972526532523994`*^9}, {3.6972526982589736`*^9, 
   3.697252718092108*^9}, {3.697254797935068*^9, 3.6972548238375497`*^9}, {
   3.6972590523223624`*^9, 3.6972590539694567`*^9}, 3.6972653099929123`*^9, 
   3.699254195831826*^9, {3.711443688126625*^9, 3.711443724723811*^9}, {
   3.711443808545745*^9, 3.711443901564392*^9}, {3.711446296335166*^9, 
   3.711446301822918*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\
\\\", RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447183264988*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1j0OAiEQhmGMxvh/Bw9gAswAwxE2sfIIFiZWFrsX9GYyXIEGydc8ZLuv
eLOZ6/PzeH3XxswbY8z9PS9T+TC3yNOqvBbCv3erRTvJnLqYA2G7uxq1lcDO
dTEIwnb3mjVZ73Im3CBwFA/adeCYPCePOwSO4lHDThRZDxEvXWyCsN1TLTun
8sMmlyPShqN4rml7YRFhCkRdrIKw3Yu2HcRaKnVTLgf3D6G83pc=
   "], 0, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447194724064*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "15"}]]}]}], "-", 
   RowBox[{"4040", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "15"}]]}], "-", 
   RowBox[{"594162", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "15"}]]}], "-", 
   RowBox[{"22159520", " ", 
    SuperscriptBox["q", 
     RowBox[{"46", "/", "15"}]]}], "-", 
   RowBox[{"460942012", " ", 
    SuperscriptBox["q", 
     RowBox[{"61", "/", "15"}]]}], "-", 
   RowBox[{"6716877004", " ", 
    SuperscriptBox["q", 
     RowBox[{"76", "/", "15"}]]}], "-", 
   RowBox[{"76366810202", " ", 
    SuperscriptBox["q", 
     RowBox[{"91", "/", "15"}]]}], "-", 
   RowBox[{"720374707392", " ", 
    SuperscriptBox["q", 
     RowBox[{"106", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, 8, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1D0OwjAMhuHwJ8TfITgAkuO4dnKESEwcgQGJiaG9v6i5Qiu1VN/yJOM3
vPL1+Xm86iaEdhtCuL/brq77zy3XVf8QhH/vzoMWkql3QDiWe2+6KRKVZ7EH
wuEevGrm2JSGp94C4VgevWtRKsIUcbDhUjx52GpRsxmRzGIThMM9e9mmSTVH
YsLRhkvx8kubKZkYWSr8BQ12oWM=
   "], 8, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447254883162*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"13", "/", "15"}]]]}], "-", 
   RowBox[{"508", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "15"}]]}], "-", 
   RowBox[{"75797", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "15"}]]}], "-", 
   RowBox[{"2998674", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "15"}]]}], "-", 
   RowBox[{"66794942", " ", 
    SuperscriptBox["q", 
     RowBox[{"47", "/", "15"}]]}], "-", 
   RowBox[{"1044228616", " ", 
    SuperscriptBox["q", 
     RowBox[{"62", "/", "15"}]]}], "-", 
   RowBox[{"12712428148", " ", 
    SuperscriptBox["q", 
     RowBox[{"77", "/", "15"}]]}], "-", 
   RowBox[{"127938772802", " ", 
    SuperscriptBox["q", 
     RowBox[{"92", "/", "15"}]]}], "-", 
   RowBox[{"1106337925373", " ", 
    SuperscriptBox["q", 
     RowBox[{"107", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -104, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt170NwjAQhmHzIwTiZwcGiOQ7n32+ESJRMQIFEhVFsiCbEUds4MZEX/PY
5Ve8hX19vO/Pz8a5Yeucu72GsV9Pl4761XR4CP/eUnYXfW5iDIT17krSGtW0
iTkQ1rsvUbNZTipNDIKw3kPJOiU1MeEmFkFY77F0TV6EOSdKTWyCsN7TXDYr
sXAmwccRLsXzL20LWZWzx4MELsXL3Db5FIIax6DhCxUa3Rc=
   "], -104, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447315031727*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "5"}]]]}], "-", 
   RowBox[{"511", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "5"}]]}], "-", 
   RowBox[{"77300", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "5"}]]}], "-", 
   RowBox[{"3215443", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "5"}]]}], "-", 
   RowBox[{"74222732", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "5"}]]}], "-", 
   RowBox[{"1185196362", " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "5"}]]}], "-", 
   RowBox[{"14590144296", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "5"}]]}], "-", 
   RowBox[{"147542106325", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "5"}]]}], "-", 
   RowBox[{"1277011507773", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -96, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt0rkNwkAQheHlEAJx9EABlnauHVyCJSJKIEAiIjAN0hleU8IisVgv+WbC
F/zH6+Nyey1C6JchhPO9f3bz4Wmomw0nQvj35rIbIyQNp+IqJ+0u8ddDIPyW
6xy1MJmqVDEIwnI3OWtXZnbhKhZBWO42d010MmqTJJQNp+JuLFutjaTKbapi
FITl7j9puylTTMJWxSoIyz2MbbN7JLLo7vIGhazc0Q==
   "], -96, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.71144737526958*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"11", "/", "15"}]]]}], "-", 
   RowBox[{"1012", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "15"}]]}], "-", 
   RowBox[{"149558", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "15"}]]}], "-", 
   RowBox[{"5692208", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "15"}]]}], "-", 
   RowBox[{"121332410", " ", 
    SuperscriptBox["q", 
     RowBox[{"49", "/", "15"}]]}], "-", 
   RowBox[{"1815229356", " ", 
    SuperscriptBox["q", 
     RowBox[{"64", "/", "15"}]]}], "-", 
   RowBox[{"21203058602", " ", 
    SuperscriptBox["q", 
     RowBox[{"79", "/", "15"}]]}], "-", 
   RowBox[{"205481970872", " ", 
    SuperscriptBox["q", 
     RowBox[{"94", "/", "15"}]]}], "-", 
   RowBox[{"1717592232154", " ", 
    SuperscriptBox["q", 
     RowBox[{"109", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -88, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt17kNAjEQhWFzCbQcPVAA0szY46OElYgogQCJiGBpkM7WdguLxGK95LPD
F/zJnO+v2+OzMmZYG2Ouz+HdL/PnIv0iPwTh37spQTMxmoatuK1Nu6QaZ7EH
wunuStXqkwgha9iKXcmaha0Vx78eA+G33NewI6tIsupnsQnC6R5K2cJCljR6
wukIW/FY0yZ1kVOgGNA2bMVTaZsDB803pBVWNwIhFN1t
   "], -88, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114474345291348`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"513", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"78310", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"3363975", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"79758324", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"1299802853", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"16246159636", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"166157453942", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"1450261806786", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -80, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1r0NwjAQhmHzIwQKsAMDRPL57PN5hEhUjECBREURFmQz7GQEI2HQ1zzn
8ivewqfr43J7rYwZ18aY8318Dsv86GlY5GMh/HlL2X0gbmIMhPVuStJRmb49
BMJPuS1RMwunGJoYBGG9u5J1zE0rO9/EIgjr7UrX5FJS6zTgdw3/xf1Utjgv
FJKwNDEKwnoPc9o57OgDJ++aWAVhvcepbR+sE1IrUeUNtrndDw==
   "], -80, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114474940394087`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"15\\\"]}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\
\"15\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\
\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447542120686*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "5"}]]]}], "-", 
   RowBox[{"1014", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "5"}]]}], "-", 
   RowBox[{"150568", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "5"}]]}], "-", 
   RowBox[{"5840742", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "5"}]]}], "-", 
   RowBox[{"126869008", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "5"}]]}], "-", 
   RowBox[{"1929982360", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "5"}]]}], "-", 
   RowBox[{"22864312974", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "5"}]]}], "-", 
   RowBox[{"224200927558", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "5"}]]}], "-", 
   RowBox[{"1892272027572", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -72, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt17kNAjEQhWFzCcTVAwUgjd/6mhJWIqIEAiSiDZYG6Qx7KWGRWKyXfHY4
wS9rfLp11/trYUy/NMZcHv2znefLGe0sH0Lp37sqQVuxbhLTUDre9dC0Fx/S
JOahdLybUrVPTqLjAkJrcVuytggpqAjfa1qLuyFshWpCE349DaXfcl/KBlJw
jYVGfh1pLR4+aTuIKKL3XEhoLR5L2zYpECE57og3USLdlQ==
   "], -72, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.71144755380758*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"8", "/", "15"}]]]}], "-", 
   RowBox[{"1016", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "15"}]]}], "-", 
   RowBox[{"151572", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "15"}]]}], "-", 
   RowBox[{"5986264", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "15"}]]}], "-", 
   RowBox[{"131969058", " ", 
    SuperscriptBox["q", 
     RowBox[{"52", "/", "15"}]]}], "-", 
   RowBox[{"2029444258", " ", 
    SuperscriptBox["q", 
     RowBox[{"67", "/", "15"}]]}], "-", 
   RowBox[{"24228495304", " ", 
    SuperscriptBox["q", 
     RowBox[{"82", "/", "15"}]]}], "-", 
   RowBox[{"238873788598", " ", 
    SuperscriptBox["q", 
     RowBox[{"97", "/", "15"}]]}], "-", 
   RowBox[{"2023844251020", " ", 
    SuperscriptBox["q", 
     RowBox[{"112", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -64, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1rkNAjEQheHhEoirBwpAGo+PHZewEhElECARbbA0SGfYpgQnxnrJ5w1f
8Gs1l8d0f35WRPOaiG6v+T0u08dVxkV6GMK/d5ODNmxCE2sgrHdbmvbGD/hT
w17c5ap91CDBNTEIwnr3OWtjTQyRvTYxCcJ6DzlsYYnOOUHZsBuPpWwnoi56
y7hGYC+eStpWdbCDarq2m1gFYb1n+h0kVvNBYlj4C8ZB3Zo=
   "], -64, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447612927635*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", 
     SuperscriptBox["q", 
      RowBox[{"7", "/", "15"}]]]}], "-", 
   RowBox[{"1518", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "15"}]]}], "-", 
   RowBox[{"224332", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "15"}]]}], "-", 
   RowBox[{"8535784", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "15"}]]}], "-", 
   RowBox[{"181625750", " ", 
    SuperscriptBox["q", 
     RowBox[{"53", "/", "15"}]]}], "-", 
   RowBox[{"2708772158", " ", 
    SuperscriptBox["q", 
     RowBox[{"68", "/", "15"}]]}], "-", 
   RowBox[{"31508283937", " ", 
    SuperscriptBox["q", 
     RowBox[{"83", "/", "15"}]]}], "-", 
   RowBox[{"303855780428", " ", 
    SuperscriptBox["q", 
     RowBox[{"98", "/", "15"}]]}], "-", 
   RowBox[{"2526222442736", " ", 
    SuperscriptBox["q", 
     RowBox[{"113", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -56, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1rsNAjEQRVHzE4hfDxSAZM94doYSViKiBAIkIoKlQTrDQwtGwqxecuzw
BVeWD9fH5faahTDMQwjn+/Dsp+Vy5H5Sjgjh37vwoJMka2INhPUuvWmizExN
7IGw3pVXbcKilpsYBGG9a886WepIVH49BsJvufGwSaOpUhL8r+FY3HrZnCQa
GZ9YmxgFYb27T9qRTco3O2bCsw3H4t7bJqGOiHIm5e4N34ndmg==
   "], -56, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447671979905*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"15\\\
\"]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447719889653*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest1\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during \
this calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447719921351*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "5"}]]]}], "-", 
   RowBox[{"1020", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "5"}]]}], "-", 
   RowBox[{"153586", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "5"}]]}], "-", 
   RowBox[{"6280308", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "5"}]]}], "-", 
   RowBox[{"142599678", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "5"}]]}], "-", 
   RowBox[{"2242784066", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "5"}]]}], "-", 
   RowBox[{"27223063800", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "5"}]]}], "-", 
   RowBox[{"271662004796", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "5"}]]}], "-", 
   RowBox[{"2321832830724", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -48, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1r0NwjAQhmHzJxB/OzAA0vnOPp9HiETFCBRIVCnCgmxGHEZIpIToax67
/IpXli+P+v78rJxr1s6526t5V8v2cuVq0R4E4d+7KUF74rF3QDiU267pKNF0
Ensg7O+uVK1sJGSTGARhf/clax845qwJYcO5eChhMwdOFkjxE4Fz8diVnZiF
VIzGngPhUJ5+aXtVJgop49mGc/HctS3sTdiEEocvC9jdgQ==
   "], -48, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447731229303*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\
\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"15\\\"}]]}], \
\\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"4\\\", \\\
\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\
\\\", RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"7\\\", \\\
\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \
\\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"13\\\", \
\\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"5\\\
\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"15\\\"]}], \
\\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]}], \
\\\"}\\\"}]\\)\[NoBreak] are equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447779056933*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"2022", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"298098", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"11231832", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"236529006", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"3492801490", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"40255936728", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"384942678726", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"3175580377020", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -40, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1rkNAjEQhWFzCXH2QAFI4xkfMyWsREQJBEhEBEuDdMZ6WzASZvWSzw5f
8Mvy6fa83t8L5/qlc+7y6F/dfLicQzcbDoLw712VoJmYm1gDYb3rsWlTMm1i
D4T1bkrV3rN4FbzWcCpuS9csKbIRpSYmQVjvroQtwVjJB/v1Ggi/5b6UHYhj
NEmZ8cuGU/FQ0hYNFjhlzYwPCZyKx7Ftn2NUkpyJ6QPYON3L
   "], -40, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447790352634*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\
\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", RowBox[{FractionBox[\\\"3\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\
\\\", RowBox[{FractionBox[\\\"3\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"4\\\", \\\
\"/\\\", \\\"5\\\"}]]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\
\\\"2\\\", \\\"15\\\"]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \
\\\"15\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]}], \
\\\"}\\\"}]\\)\[NoBreak] are equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447838242304*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "15"}]]]}], "-", 
   RowBox[{"2026", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "15"}]]}], "-", 
   RowBox[{"300104", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "15"}]]}], "-", 
   RowBox[{"11521862", " ", 
    SuperscriptBox["q", 
     RowBox[{"41", "/", "15"}]]}], "-", 
   RowBox[{"246578572", " ", 
    SuperscriptBox["q", 
     RowBox[{"56", "/", "15"}]]}], "-", 
   RowBox[{"3685901678", " ", 
    SuperscriptBox["q", 
     RowBox[{"71", "/", "15"}]]}], "-", 
   RowBox[{"42859939400", " ", 
    SuperscriptBox["q", 
     RowBox[{"86", "/", "15"}]]}], "-", 
   RowBox[{"412449928456", " ", 
    SuperscriptBox["q", 
     RowBox[{"101", "/", "15"}]]}], "-", 
   RowBox[{"3417720636360", " ", 
    SuperscriptBox["q", 
     RowBox[{"116", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt2EkKAjEQheE4IY538ABCVaUyHaHBlUdwIbjqRXtBb2bKK0SwbR4NX2f5
Fj9Z5HTrr/fXwrlh6Zy7PIZnN6+Hs3az+iMI/96VBS0kcRRrIGx3bU17Iibc
1HAqbqxq5iCco4xiEYTtbq1r0RhSDglhw6m4s7B9zKEQx5RHsQnCdvdWtkot
u/ii9Os5EH7LwydtFtVSJGvAuwicikdr2yunJBR9/egNiLbdzA==
   "], -32, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447849802882*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\
\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", RowBox[{FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\
\\\", RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"4\\\", \\\
\"/\\\", \\\"5\\\"}]]}]}], \\\",\\\", RowBox[{RowBox[{\\\"-\\\", FractionBox[\
\\\"4\\\", \\\"15\\\"]}], \\\"+\\\", RowBox[{FractionBox[\\\"4\\\", \
\\\"15\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"4\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]}], \
\\\"}\\\"}]\\)\[NoBreak] are equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447897652319*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during \
this calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711447897676466*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["5", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "5"}]]]}], "-", 
   RowBox[{"2527", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "5"}]]}], "-", 
   RowBox[{"372366", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "5"}]]}], "-", 
   RowBox[{"14000636", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "5"}]]}], "-", 
   RowBox[{"293979779", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "5"}]]}], "-", 
   RowBox[{"4326198988", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "5"}]]}], "-", 
   RowBox[{"49673085112", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "5"}]]}], "-", 
   RowBox[{"473123759968", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "5"}]]}], "-", 
   RowBox[{"3887458931085", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1LsNAjEQRVHzE+LbAwUg2TO2Z6aElYgogQCJiGBpkM6wtwUnZvWSY4cv
uJrL431/flfOjWvn3O01foZl+VzTsCiPh/Dv3dSgKZF0sQbCdre1aRbinLvY
A2G7u1p1iN77zOgazsV97ZqMTUzEupgEYbuHGnZkysHUVLvYBGG7x6lsy8Je
UwjUxSgI2z1NaQsHYklmGWcbzsVzbZtVJSY1DuV2/wDS4d4J
   "], -24, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711447908957848*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "15"}]]]}], "-", 
   RowBox[{"2030", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "15"}]]}], "-", 
   RowBox[{"302122", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "15"}]]}], "-", 
   RowBox[{"11817918", " ", 
    SuperscriptBox["q", 
     RowBox[{"43", "/", "15"}]]}], "-", 
   RowBox[{"257502224", " ", 
    SuperscriptBox["q", 
     RowBox[{"58", "/", "15"}]]}], "-", 
   RowBox[{"3909722564", " ", 
    SuperscriptBox["q", 
     RowBox[{"73", "/", "15"}]]}], "-", 
   RowBox[{"46062163570", " ", 
    SuperscriptBox["q", 
     RowBox[{"88", "/", "15"}]]}], "-", 
   RowBox[{"448112566040", " ", 
    SuperscriptBox["q", 
     RowBox[{"103", "/", "15"}]]}], "-", 
   RowBox[{"3746726079372", " ", 
    SuperscriptBox["q", 
     RowBox[{"118", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1r0NwjAQhmHzJ8TvDgyAdHe27+IRIlExAgUSVYqwIJuRY4VESoi+5rHL
r3hl+fJo7s/PKoR2HUK4vdp3vewu11QvuoMg/Hs3HrRQHHsHhEO59aYjCYtM
Yg+E/d151cwVW+FqEosg7O/eu5ZsmUQEX2s4Fw8edixUTCQryoZz8ehlJyUV
1pht7DkQDuXpl3aqmLs3WymNvQfCoTx729GSmihZiSZfZLTdrQ==
   "], -16, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.71144796883536*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "15"}]]]}], "-", 
   RowBox[{"3032", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "15"}]]}], "-", 
   RowBox[{"446636", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "15"}]]}], "-", 
   RowBox[{"16770448", " ", 
    SuperscriptBox["q", 
     RowBox[{"44", "/", "15"}]]}], "-", 
   RowBox[{"351578070", " ", 
    SuperscriptBox["q", 
     RowBox[{"59", "/", "15"}]]}], "-", 
   RowBox[{"5164981528", " ", 
    SuperscriptBox["q", 
     RowBox[{"74", "/", "15"}]]}], "-", 
   RowBox[{"59199008342", " ", 
    SuperscriptBox["q", 
     RowBox[{"89", "/", "15"}]]}], "-", 
   RowBox[{"562835327924", " ", 
    SuperscriptBox["q", 
     RowBox[{"104", "/", "15"}]]}], "-", 
   RowBox[{"4616073220348", " ", 
    SuperscriptBox["q", 
     RowBox[{"119", "/", "15"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"961", "/", "120"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 961, 120],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzt1z0KAjEQhuH4h/h7Bw8gTGYmk+QIC1YewUKwslgv6M3c7BUiGJeveZLy
K14COd2e1/t74Vy/dM5dHv2rmw+Xs3Wz4SAI/95VCVpIuIk1ENa7Lk2rmgle
ajgVN6VqbzGSampiEYT1bkvXEnyIieKvx0D4LXcl7OBNc/KB8WTDqbgfy84+
Z6Ikir8jnIqHMW3jJEE4ZtYmVkFY77G0reaNojCTaPoA583d1w==
   "], -8, 961, 120],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448028468437*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"r", "=", 
   RowBox[{"3", "k"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.722760671493243*^9, 3.722760673666834*^9}, 
   3.722760705647917*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s153ad", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "15"}], " ", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "k"}], "+", "1"}], ")"}], 
            RowBox[{"l", "/", "15"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
           RowBox[{
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "8"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", 
                  RowBox[{"eis2", "[", 
                   RowBox[{"q", "^", "3"}], "]"}]}], "-", 
                 RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"1", "/", "96"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", 
                  RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                 RowBox[{"eis2", "[", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "5"}], ")"}]}], 
                   RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}], "/", "5"}]}], ")"}]}]}], 
                  "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"3", "/", "32"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", 
                  RowBox[{"eis2", "[", 
                   RowBox[{"q", "^", "3"}], "]"}]}], "-", 
                 RowBox[{"eis2", "[", 
                  RowBox[{
                   RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"3", "/", "5"}], ")"}]}], 
                   RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "k"}], "+", "1"}], ")"}], "/", "5"}]}], 
                    ")"}]}]}], "]"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"3", "/", "4"}], 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "5"}], ")"}]}], 
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{"Pi", " ", 
                  RowBox[{"I", "/", "60"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"24", "k"}], "-", "12"}], ")"}]}], ")"}]}], 
               RowBox[{"eup", "[", "q", "]"}], 
               RowBox[{"eup", "[", 
                RowBox[{"q", "^", "3"}], "]"}], 
               RowBox[{"eup", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "5"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}], "/", "5"}]}], ")"}]}]}], 
                "]"}], 
               RowBox[{"eup", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "5"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "k"}], "-", "4"}], ")"}], "/", "5"}]}], 
                   ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.697273324653323*^9, 3.6972733258433247`*^9}, {
   3.697273456263507*^9, 3.697273588053692*^9}, {3.6972736271837463`*^9, 
   3.6972736298437505`*^9}, {3.6972736800138206`*^9, 
   3.6972737114338646`*^9}, {3.6972737623139358`*^9, 
   3.6972738585040703`*^9}, {3.6972739210741577`*^9, 3.697273992324258*^9}, {
   3.697274659465192*^9, 3.697274667585203*^9}, {3.6972747087652607`*^9, 
   3.697274712715266*^9}, {3.69727475824533*^9, 3.697274769155345*^9}, {
   3.6972750641057587`*^9, 3.697275085965789*^9}, 3.697277304284562*^9, {
   3.6972774904292097`*^9, 3.697277490890236*^9}, {3.6972778571171827`*^9, 
   3.697277922236907*^9}, {3.71144414704424*^9, 3.711444182065847*^9}, 
   3.711444279719734*^9, {3.7114443694312477`*^9, 3.711444370103177*^9}, {
   3.711446306238106*^9, 3.711446321852891*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s153bd", "[", "l_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "15"}], 
          RowBox[{"E", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "k"}], "+", "2"}], ")"}], 
             RowBox[{"l", "/", "15"}]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
            RowBox[{
             RowBox[{"e4", "[", "q", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "8"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", 
                   RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "3"}], "]"}]}], "-", 
                  RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"1", "/", "96"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", 
                   RowBox[{"eis2", "[", "q", "]"}]}], "-", 
                  RowBox[{"eis2", "[", 
                   RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "5"}], ")"}]}], 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}], "/", "5"}]}], ")"}]}]}], 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"3", "/", "32"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", 
                   RowBox[{"eis2", "[", 
                    RowBox[{"q", "^", "3"}], "]"}]}], "-", 
                  RowBox[{"eis2", "[", 
                   RowBox[{
                    RowBox[{"q", "^", 
                    RowBox[{"(", 
                    RowBox[{"3", "/", "5"}], ")"}]}], 
                    RowBox[{"E", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "k"}], "-", "3"}], ")"}], "/", "5"}]}], 
                    ")"}]}]}], "]"}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{"3", "/", "4"}], 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "5"}], ")"}]}], 
                RowBox[{"E", "^", 
                 RowBox[{"(", 
                  RowBox[{"Pi", " ", 
                   RowBox[{"I", "/", "60"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", "k"}], "-", "24"}], ")"}]}], ")"}]}], 
                RowBox[{"eup", "[", "q", "]"}], 
                RowBox[{"eup", "[", 
                 RowBox[{"q", "^", "3"}], "]"}], 
                RowBox[{"eup", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "/", "5"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}], "/", "5"}]}], ")"}]}]}], 
                 "]"}], 
                RowBox[{"eup", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"3", "/", "5"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", "k"}], "-", "3"}], ")"}], "/", "5"}]}], 
                    ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s153cd", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "15"}], " ", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "k", " ", 
            RowBox[{"l", "/", "5"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"4", "/", "3"}], 
            RowBox[{
             RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "3"}], 
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "5"}]}], ")"}]}], 
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "5"}], ")"}]}]}], "]"}]}], ")"}], "/", 
             "4"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.697275755690988*^9, 3.697275756107012*^9}, {
  3.697277859676329*^9, 3.697277859891341*^9}, {3.6972779108782578`*^9, 
  3.6972779493254566`*^9}, {3.711444246554945*^9, 3.711444287422881*^9}, {
  3.711444365911544*^9, 3.711444366151531*^9}, {3.711444827222969*^9, 
  3.711444844020835*^9}, {3.7114448970813026`*^9, 3.7114449254935904`*^9}, {
  3.7114463082061167`*^9, 3.711446317725518*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"s153ad", "[", "l", "]"}], "+", 
      RowBox[{"s153bd", "[", "l", "]"}], "+", 
      RowBox[{"s153cd", "[", "l", "]"}]}], "//", "FullSimplify"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711444295658242*^9, 3.711444319563558*^9}, {
  3.711444359287842*^9, 3.711444363071443*^9}, {3.7114448498999653`*^9, 
  3.711444855074945*^9}, {3.7114455669703608`*^9, 3.711445570219739*^9}, {
  3.711446330483585*^9, 3.711446333339037*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34856", " ", "q"}], "-", 
   RowBox[{"1721178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43234882", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"726872296", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9277359244", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"96451199064", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"853785876184", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6631635828052", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzl0jsKAkEMBuAIsvhYvYMHECbJ5DGl5YKVR7AQrCx274+bPcQwMM1PSPV/
JLf37/V57ADmPQA8v/MyxXBHomndQuoihyBzdtEm6tTJw3ZnI0TzJgrVyWOw
M9N6bu/px0/hNlI3otLTn58DXsiMpVDOTXSqk+Mm1yyIpSTtiX4Jugubi5ui
92S/hl2VUVmcPAn9Aa2KrUE=
   "], 0, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114481119530783`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "5"}]]]}], "-", 
   RowBox[{"511", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "5"}]]}], "-", 
   RowBox[{"77300", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "5"}]]}], "-", 
   RowBox[{"3215443", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "5"}]]}], "-", 
   RowBox[{"74222732", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "5"}]]}], "-", 
   RowBox[{"1185196362", " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "5"}]]}], "-", 
   RowBox[{"14590144296", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "5"}]]}], "-", 
   RowBox[{"147542106325", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "5"}]]}], "-", 
   RowBox[{"1277011507773", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzllDsKAjEQQEcRUVy9gwdYmG/GlJYLVh7BQrCy2L0/Jtk7xECaxzDVewzM
9fV9vu8bgHkHAI/PvEzbNIw0pR1gF8zlo1FPyfuc7C74b5GaPORoYTJVaUKo
Do/l1srMLtyEUR2ecjfRzSgGCT2VD6VcLSKpcgxNSNXheU13UyYMwtaEVR1e
Sju7I5Ghp/f+A0Lbq0A=
   "], -32, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448145912978*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\
\", FractionBox[\\\"79\\\", \\\"5\\\"]}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"79\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"79\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"79\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"79\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"15\\\"]}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}]}]}], \
\\\"}\\\"}]\\)\[NoBreak] are equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711448172594798*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "5"}]]]}], "-", 
   RowBox[{"1014", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "5"}]]}], "-", 
   RowBox[{"150568", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "5"}]]}], "-", 
   RowBox[{"5840742", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "5"}]]}], "-", 
   RowBox[{"126869008", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "5"}]]}], "-", 
   RowBox[{"1929982360", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "5"}]]}], "-", 
   RowBox[{"22864312974", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "5"}]]}], "-", 
   RowBox[{"224200927558", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "5"}]]}], "-", 
   RowBox[{"1892272027572", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzllD0KAkEMhaMoin938ABC5m1mkpSWC1YewUKwsljvjzPjHcaFaT5CqveR
R86P9/15XRBNKyK6vabPuMzDBWPeEXfBdREOHGQWadpwU50jx2SzyNOG22Id
TVilp4Lv6rGRLDlzT/feV3GHu2FI/07TkodiDliSIcC1p9d2/KkLmB0aY0+F
P9XCmwMKzvKKL7BErAQ=
   "], -24, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448180108925*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "5"}]]]}], "-", 
   RowBox[{"2022", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "5"}]]}], "-", 
   RowBox[{"298088", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "5"}]]}], "-", 
   RowBox[{"11226814", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "5"}]]}], "-", 
   RowBox[{"235802436", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "5"}]]}], "-", 
   RowBox[{"3467464832", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "5"}]]}], "-", 
   RowBox[{"39766345576", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "5"}]]}], "-", 
   RowBox[{"378312832076", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "5"}]]}], "-", 
   RowBox[{"3105357867272", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzlkzsKQkEMRaMo4ncPLkDIb5K80vKBlUuwEKwsnvvHmVnEMDDNIaS6h5tc
X9/n+74CWDYA8Pgsv3mdh5vOeQc4BLdFmJG5izRtuKvOU2BEF3nacF+siZgt
aKQLP9S2JQWyinURqQ2PRVzUXE1DRnrwUzWf3Ew0JR+p9HNV9xDi3DkO5X6p
7oRJkoc5O/8BEHCsRg==
   "], -16, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448213846076*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"15\\\"]}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"15\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\
\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711448227065876*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \
\\\"15\\\"]}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\
\"15\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\
\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711448240933949*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\
\\\", RowBox[{FractionBox[\\\"2\\\", \\\"5\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711448248348261*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], ":", 
  " ", "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest1\\\"}], \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during \
this calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7114482483921967`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["5", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "5"}]]]}], "-", 
   RowBox[{"2527", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "5"}]]}], "-", 
   RowBox[{"372366", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "5"}]]}], "-", 
   RowBox[{"14000636", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "5"}]]}], "-", 
   RowBox[{"293979779", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "5"}]]}], "-", 
   RowBox[{"4326198988", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "5"}]]}], "-", 
   RowBox[{"49673085112", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "5"}]]}], "-", 
   RowBox[{"473123759968", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "5"}]]}], "-", 
   RowBox[{"3887458931085", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzlkksKAjEMQKOMiDp6Bw8gNEmbz9LlgCuP4EJw5WK8P7Y9RCl08whZvUdy
fX2f7/sGYJ0A4PFZf8s2D7e05B2EIbgrwZRIu7Bpw31pZiUW6cKnDQ+lGmMI
QXik7mP9cGdXV/UulNrwVMIjk6Cbm3Xh1IZzLXdRDpYQqQupNjzXdGUk1uQu
I539UtrZTGMyZ8y3/wOYtKx4
   "], -8, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448248677307*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzl0z0KAjEQBeARF/Fn9Q4eQMhkJslMablg5REsBCuL9f44k0OEQJpHSPU+
8nJ9fZ/v+wZgnQDg8Vl/y9YOt8yLXUIYIncuRlEuXdRpk/uKDpIYsYtCbfLg
bAoRVWmkjR/dnTiXyCWOtPOTwwtl9qFH6aJTm5yrXIs9OKHmkejnSo/CIsKU
iLpo1SYvbk8SApme1D78HwSRrQY=
   "], 0, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448282444721*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"10", " ", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "5"}]]}]}], "-", 
   RowBox[{"5048", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "5"}]]}], "-", 
   RowBox[{"741688", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "5"}]]}], "-", 
   RowBox[{"27548604", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "5"}]]}], "-", 
   RowBox[{"570311976", " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "5"}]]}], "-", 
   RowBox[{"8269644528", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "5"}]]}], "-", 
   RowBox[{"93565026680", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "5"}]]}], "-", 
   RowBox[{"878499937608", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, 8, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzlkjsKAkEMQCOuiK4ewNIDCJmZfI+wYOURLAQri/X+uNlDjAPTPEKq90iu
z8/jddkAzAMA3N/zd9ouwy3htCyhD+6imJGsCZs63EezUhLrqfoQ1VmZTJCa
MKrD4/rhiiUlV2lCqQ7HCLcsLkSce3r1U5R7YWHMIvZvnZo8r0dXI3cvKmg/
31SWvQ==
   "], 8, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448316528824*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantities \
\[NoBreak]\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\
\", FractionBox[\\\"1\\\", \\\"15\\\"]}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}]}], \\\",\\\", \
RowBox[{RowBox[{FractionBox[\\\"58\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"58\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"58\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"58\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"58\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}]}]}], \
\\\"}\\\"}]\\)\[NoBreak] are equal to zero. Assuming they are. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.71144832981177*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "5"}]]]}], "-", 
   RowBox[{"1014", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "5"}]]}], "-", 
   RowBox[{"150568", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "5"}]]}], "-", 
   RowBox[{"5840742", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "5"}]]}], "-", 
   RowBox[{"126869008", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "5"}]]}], "-", 
   RowBox[{"1929982360", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "5"}]]}], "-", 
   RowBox[{"22864312974", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "5"}]]}], "-", 
   RowBox[{"224200927558", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "5"}]]}], "-", 
   RowBox[{"1892272027572", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzllD0KAkEMhaMoin938ABC5m1mkpSWC1YewUKwsljvjzPjHcaFaT5CqveR
R86P9/15XRBNKyK6vabPuMzDBWPeEXfBdREOHGQWadpwU50jx2SzyNOG22Id
TVilp4Lv6rGRLDlzT/feV3GHu2FI/07TkodiDliSIcC1p9d2/KkLmB0aY0+F
P9XCmwMKzvKKL7BErAQ=
   "], -24, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448350679755*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "5"}]]]}], "-", 
   RowBox[{"1020", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "5"}]]}], "-", 
   RowBox[{"153586", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "5"}]]}], "-", 
   RowBox[{"6280308", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "5"}]]}], "-", 
   RowBox[{"142599678", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "5"}]]}], "-", 
   RowBox[{"2242784066", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "5"}]]}], "-", 
   RowBox[{"27223063800", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "5"}]]}], "-", 
   RowBox[{"271662004796", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "5"}]]}], "-", 
   RowBox[{"2321832830724", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzlkj0OwjAMRg0CgcrPHTgAkvM5cZyRsRITR2BAYupQ7i+a9A5ppSxPlqf3
ZN/ew+vz2BCNOyJ6fsdfv52GO/ppR9wE9znYMZb2qMlDaQ4STFfhU4fHXK0w
FrZVCNVhV47tEVLS2FL4KYcDHtE8a0uffi7lERBWMV5apyYvc7pTBbOPqaWz
X0u7wJnAhCP8H5f6q/A=
   "], -16, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448384057485*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "5"}]]]}], "-", 
   RowBox[{"2028", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "5"}]]}], "-", 
   RowBox[{"301116", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "5"}]]}], "-", 
   RowBox[{"11671384", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "5"}]]}], "-", 
   RowBox[{"252252654", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "5"}]]}], "-", 
   RowBox[{"3804587608", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "5"}]]}], "-", 
   RowBox[{"44579450860", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "5"}]]}], "-", 
   RowBox[{"431726742720", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "5"}]]}], "-", 
   RowBox[{"3596026597824", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzlk00KAjEMRqOMiI56Bw8gpGn+unQ54MojuBBcuRjvj20P0RkohEfI6nvw
5fr6Pt/3DcA8AMDjM/+mbV5uPOUbYBfcFWFC8lWkacN9cY4YQtBV5GnDQ7HO
yhai99TwY224UB6VnsTHWnNHFjfFnh78VMyZxRILui4dpyXPVT0GIzUmo6Xz
tOSlFl6SYv70ZE78B77hrDk=
   "], -8, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114484173556356`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzl0z0KAjEQBeARF/Fn9Q4eQMhkJslMablg5REsBCuL9f44k0OEQJpHSPU+
8nJ9fZ/v+wZgnQDg8Vl/y9YOt8yLXUIYIncuRlEuXdRpk/uKDpIYsYtCbfLg
bAoRVWmkjR/dnTiXyCWOtPOTwwtl9qFH6aJTm5yrXIs9OKHmkejnSo/CIsKU
iLpo1SYvbk8SApme1D78HwSRrQY=
   "], 0, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448450174631*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"4", "/", "5"}]]]}], "-", 
   RowBox[{"511", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "5"}]]}], "-", 
   RowBox[{"77300", " ", 
    SuperscriptBox["q", 
     RowBox[{"6", "/", "5"}]]}], "-", 
   RowBox[{"3215443", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "5"}]]}], "-", 
   RowBox[{"74222732", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "5"}]]}], "-", 
   RowBox[{"1185196362", " ", 
    SuperscriptBox["q", 
     RowBox[{"21", "/", "5"}]]}], "-", 
   RowBox[{"14590144296", " ", 
    SuperscriptBox["q", 
     RowBox[{"26", "/", "5"}]]}], "-", 
   RowBox[{"147542106325", " ", 
    SuperscriptBox["q", 
     RowBox[{"31", "/", "5"}]]}], "-", 
   RowBox[{"1277011507773", " ", 
    SuperscriptBox["q", 
     RowBox[{"36", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -32, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzllDsKAjEQQEcRUVy9gwdYmG/GlJYLVh7BQrCy2L0/Jtk7xECaxzDVewzM
9fV9vu8bgHkHAI/PvEzbNIw0pR1gF8zlo1FPyfuc7C74b5GaPORoYTJVaUKo
Do/l1srMLtyEUR2ecjfRzSgGCT2VD6VcLSKpcgxNSNXheU13UyYMwtaEVR1e
Sju7I5Ghp/f+A0Lbq0A=
   "], -32, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114484835468407`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"3", "/", "5"}]]]}], "-", 
   RowBox[{"1012", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "5"}]]}], "-", 
   RowBox[{"149568", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "5"}]]}], "-", 
   RowBox[{"5697240", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "/", "5"}]]}], "-", 
   RowBox[{"122066004", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "5"}]]}], "-", 
   RowBox[{"1841582608", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "5"}]]}], "-", 
   RowBox[{"21728032962", " ", 
    SuperscriptBox["q", 
     RowBox[{"27", "/", "5"}]]}], "-", 
   RowBox[{"212794070296", " ", 
    SuperscriptBox["q", 
     RowBox[{"32", "/", "5"}]]}], "-", 
   RowBox[{"1797033004058", " ", 
    SuperscriptBox["q", 
     RowBox[{"37", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -24, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzllDsKQjEQRUdRFH97cAHCzSSZyZSWD6xcgoVgZfHcPyZxDzGQ5jBMdQ/z
OT/e9+d1QTSviOj2mj/TMhcXnnKPMATXRdjBjeS8qc7BoqQu8rThtlhHMeXw
7ygtuavDZoYIELqI1Ib7Kp6Ci4kFI236oZizU07wbDLSazv+1FktQJHlu0jV
hqe68GoK7/OpI6YveoCr6g==
   "], -24, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448517007944*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "5"}]]]}], "-", 
   RowBox[{"1020", " ", 
    SuperscriptBox["q", 
     RowBox[{"3", "/", "5"}]]}], "-", 
   RowBox[{"153586", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "5"}]]}], "-", 
   RowBox[{"6280308", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "5"}]]}], "-", 
   RowBox[{"142599678", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "/", "5"}]]}], "-", 
   RowBox[{"2242784066", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "5"}]]}], "-", 
   RowBox[{"27223063800", " ", 
    SuperscriptBox["q", 
     RowBox[{"28", "/", "5"}]]}], "-", 
   RowBox[{"271662004796", " ", 
    SuperscriptBox["q", 
     RowBox[{"33", "/", "5"}]]}], "-", 
   RowBox[{"2321832830724", " ", 
    SuperscriptBox["q", 
     RowBox[{"38", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzlkj0OwjAMRg0CgcrPHTgAkvM5cZyRsRITR2BAYupQ7i+a9A5ppSxPlqf3
ZN/ew+vz2BCNOyJ6fsdfv52GO/ppR9wE9znYMZb2qMlDaQ4STFfhU4fHXK0w
FrZVCNVhV47tEVLS2FL4KYcDHtE8a0uffi7lERBWMV5apyYvc7pTBbOPqaWz
X0u7wJnAhCP8H5f6q/A=
   "], -16, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114485501128073`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["5", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "5"}]]]}], "-", 
   RowBox[{"2527", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "5"}]]}], "-", 
   RowBox[{"372366", " ", 
    SuperscriptBox["q", 
     RowBox[{"9", "/", "5"}]]}], "-", 
   RowBox[{"14000636", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "5"}]]}], "-", 
   RowBox[{"293979779", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "5"}]]}], "-", 
   RowBox[{"4326198988", " ", 
    SuperscriptBox["q", 
     RowBox[{"24", "/", "5"}]]}], "-", 
   RowBox[{"49673085112", " ", 
    SuperscriptBox["q", 
     RowBox[{"29", "/", "5"}]]}], "-", 
   RowBox[{"473123759968", " ", 
    SuperscriptBox["q", 
     RowBox[{"34", "/", "5"}]]}], "-", 
   RowBox[{"3887458931085", " ", 
    SuperscriptBox["q", 
     RowBox[{"39", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"321", "/", "40"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 321, 40],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzlkksKAjEMQKOMiDp6Bw8gNEmbz9LlgCuP4EJw5WK8P7Y9RCl08whZvUdy
fX2f7/sGYJ0A4PFZf8s2D7e05B2EIbgrwZRIu7Bpw31pZiUW6cKnDQ+lGmMI
QXik7mP9cGdXV/UulNrwVMIjk6Cbm3Xh1IZzLXdRDpYQqQupNjzXdGUk1uQu
I539UtrZTGMyZ8y3/wOYtKx4
   "], -8, 321, 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448583364193*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"r", "=", "5"}], ",", "10"}], "*)"}]], "Input",
 CellChangeTimes->{{3.722760679853097*^9, 3.72276069504062*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s5cd", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"e4", "[", "q", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "15"}], 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "k", " ", 
            RowBox[{"l", "/", "3"}]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{
             RowBox[{"e6", "[", "q", "]"}], "/", "4"}]}], "-", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"e4", "[", "q", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", "I", " ", 
                    RowBox[{"k", "/", "3"}]}], ")"}]}], 
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "3"}], ")"}]}]}], "]"}]}], ")"}], "/", 
             "2"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6973496105518064`*^9, 3.6973496399124856`*^9}, {
  3.711444876808133*^9, 3.7114448809918203`*^9}, {3.711444956353022*^9, 
  3.711444998980776*^9}, {3.711446032912717*^9, 3.711446038383596*^9}, {
  3.711446335411121*^9, 3.711446339730934*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"s515d", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "15"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "14", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "2", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "11", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "8", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "3"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", 
                    RowBox[{"I", " ", "/", "3"}]}], ")"}]}]}], "]"}]}], ")"}],
              "/", "24"}], "+", 
            RowBox[{
             RowBox[{"5", "/", "96"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                RowBox[{"eis2", "[", 
                 RowBox[{"q", "^", "5"}], "]"}]}], "-", 
               RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"5", "/", "96"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"5", "/", "3"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "Pi", " ", "I", " ", 
                    RowBox[{"5", "/", "3"}]}], ")"}]}]}], "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "3"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{"2", "Pi", " ", 
                    RowBox[{"I", " ", "/", "3"}]}], ")"}]}]}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"5", "/", "4"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"2", "Pi", " ", 
                RowBox[{"I", " ", "/", "3"}]}], ")"}]}], 
             RowBox[{"eup", "[", "q", "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{"q", "^", "5"}], "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "3"}], ")"}]}], 
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{"2", "Pi", " ", 
                  RowBox[{"I", " ", "/", "3"}]}], ")"}]}]}], "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"5", "/", "3"}], ")"}]}], 
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{"2", "Pi", " ", "I", " ", 
                  RowBox[{"5", "/", "3"}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", "\n", 
      RowBox[{
       RowBox[{"1", "/", "15"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "13", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "4", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "1", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "7", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}]}], ")"}], 
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "3"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "Pi", " ", 
                    RowBox[{"I", " ", "/", "3"}]}], ")"}]}]}], "]"}]}], ")"}],
              "/", "24"}], "+", 
            RowBox[{
             RowBox[{"5", "/", "96"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                RowBox[{"eis2", "[", 
                 RowBox[{"q", "^", "5"}], "]"}]}], "-", 
               RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"5", "/", "96"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                RowBox[{"eis2", "[", 
                 RowBox[{
                  RowBox[{"q", "^", 
                   RowBox[{"(", 
                    RowBox[{"5", "/", "3"}], ")"}]}], 
                  RowBox[{"E", "^", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "Pi", " ", "I", " ", 
                    RowBox[{"5", "/", "3"}]}], ")"}]}]}], "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "3"}], ")"}]}], 
                 RowBox[{"E", "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "Pi", " ", 
                    RowBox[{"I", " ", "/", "3"}]}], ")"}]}]}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"5", "/", "4"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}], 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "Pi", " ", 
                RowBox[{"I", " ", "/", "3"}]}], ")"}]}], 
             RowBox[{"eup", "[", "q", "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{"q", "^", "5"}], "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "3"}], ")"}]}], 
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "Pi", " ", 
                  RowBox[{"I", " ", "/", "3"}]}], ")"}]}]}], "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"5", "/", "3"}], ")"}]}], 
               RowBox[{"E", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
                  RowBox[{"5", "/", "3"}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "3", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "6", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "9", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}], "+", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "Pi", " ", "I", " ", "12", " ", 
            RowBox[{"l", "/", "15"}]}], ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "15"}], 
       RowBox[{
        RowBox[{"e4", "[", "q", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"eta", "[", "q", "]"}], "^", "24"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"e6", "[", "q", "]"}], "/", "12"}], "-", 
         RowBox[{
          RowBox[{"e4", "[", "q", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", 
                RowBox[{"eis2", "[", "q", "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], ")"}], "/", 
             "24"}], "+", 
            RowBox[{
             RowBox[{"5", "/", "96"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                RowBox[{"eis2", "[", 
                 RowBox[{"q", "^", "5"}], "]"}]}], "-", 
               RowBox[{"eis2", "[", "q", "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"5", "/", "96"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", 
                RowBox[{"eis2", "[", 
                 RowBox[{"q", "^", 
                  RowBox[{"(", 
                   RowBox[{"5", "/", "3"}], ")"}]}], "]"}]}], "-", 
               RowBox[{"eis2", "[", 
                RowBox[{"q", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "3"}], ")"}]}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"5", "/", "4"}], 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "3"}], ")"}]}], 
             RowBox[{"eup", "[", "q", "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{"q", "^", "5"}], "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "3"}], ")"}]}], "]"}], 
             RowBox[{"eup", "[", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"5", "/", "3"}], ")"}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", "8"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.6972923083946304`*^9, 3.6972923475788717`*^9}, {
   3.6972923953716054`*^9, 3.697292484284691*^9}, {3.6972925318914137`*^9, 
   3.6972927269635715`*^9}, {3.697292760179471*^9, 3.6972927936353846`*^9}, {
   3.69729361545039*^9, 3.69729361876958*^9}, {3.697293763272845*^9, 
   3.6972937722903605`*^9}, {3.69729432929922*^9, 3.6972943438900547`*^9}, {
   3.697294460307713*^9, 3.697294500708024*^9}, {3.697294533732913*^9, 
   3.697294539332233*^9}, {3.6972947932507563`*^9, 3.6972947941458073`*^9}, {
   3.6972948333210483`*^9, 3.697294833839078*^9}, {3.6972948869271145`*^9, 
   3.697294887434143*^9}, {3.6972993813168354`*^9, 3.697299473056964*^9}, {
   3.697300318103771*^9, 3.6973003268237834`*^9}, {3.69730035987383*^9, 
   3.697300375383851*^9}, {3.697300405843894*^9, 3.697300419873914*^9}, {
   3.6973008801745577`*^9, 3.6973008809745593`*^9}, {3.697338028794506*^9, 
   3.6973381908347335`*^9}, {3.697338226484783*^9, 3.6973384200050545`*^9}, {
   3.6973386835774345`*^9, 3.697338689663783*^9}, {3.711444499244054*^9, 
   3.7114445867184362`*^9}, 3.711444869890003*^9, 3.7114456179657793`*^9, {
   3.711445946227249*^9, 3.71144595469873*^9}, 3.711446041274455*^9, 
   3.7114463495631*^9, 3.711446795865943*^9, {3.7114468306232*^9, 
   3.711446832007375*^9}, {3.7114468627164507`*^9, 3.711446871291668*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"s515d", "[", "l", "]"}], "+", 
      RowBox[{"s5cd", "[", "l", "]"}]}], "]"}], "//", "FullSimplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "14"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711445960002737*^9, 3.711446001402556*^9}, {
  3.711446792361424*^9, 3.711446794177047*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "122"}], "-", 
   RowBox[{"34858", " ", "q"}], "-", 
   RowBox[{"1722178", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"43378382", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"731674300", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"9365615494", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"97582676076", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"865104335694", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"6725738858552", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN1LsNAjEMgOEgIcR7BwZAit++EU6iYgQKJCqKuwXZjPjSsAFufrn8ZEe5
PN7356eUMq1bbq9pHmO4AuK4akNN0U2QiF08Bad3u+zJEMEysXbBYiJz8kw3
3IfLCNSY6r8xvz0EbCAVBeGBU5h6j4vMxFFNq2kKVO8paK4CtT010VRrO4dN
DcXI25chgl8fq3C+
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114486500666027`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"513", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"78310", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"3363975", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"79758324", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"1299802853", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"16246159636", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"166157453942", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"1450261806786", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOGAEALx2IEBTkr8ijPCSVSMQIFERXEsyGY4ccMGuPnt8pPl
y/11e3xSSsvGcn0u73lty1TmlY0col02ccEQGO+2k6pi+Tfkt7uOQhRslUOA
vPtxKzMpAoUQeQ/jz6E1zaAc6buOQyZAUrgJSgiU9+Q0g1VibAQhVN7zsBFn
kKJZqsoX7fVu/Q==
   "], -16, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448662828957*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711448670825324*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"2022", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"298098", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"11231832", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"236529006", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"3492801490", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"40255936728", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"384942678726", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"3175580377020", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rkNQjEQRVGDQIi1BwpAms2emRK+REQJBEhEBJ8G6QwvCR0wybXDo2ef
76/b45NSmlc11+f8npb1cpFpUQ8I0XUDERCF0IxuuskN3EJ4RrdNhUiMxpHW
2vW1uGRygBKCNLpvMBYnAxT/t+a3hyYToJydi1KkX3bso5m4UFFTivSgp25D
zdmAVYHgC/1Db7k=
   "], -8, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448675976397*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Series", "::", "ztest1"}], "MessageName"], ":", 
  " ", "\<\"Unable to decide whether numeric quantity \
\[NoBreak]\\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \
\\\"15\\\"]}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"15\\\"}]]}], \\\"+\\\", RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\
\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"8\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"11\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"4\\\", \\\"/\\\", \\\"5\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"13\\\", \\\"/\\\", \\\"15\\\"}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"2\\\", \\\"15\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"14\\\", \\\"/\\\", \\\"15\\\"}]]}]}]\\)\[NoBreak] is \
equal to zero. Assuming it is. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Series\\\", ButtonNote -> \
\\\"Series::ztest1\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.7114486838131113`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448688481553*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"513", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"78310", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"3363975", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"79758324", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"1299802853", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"16246159636", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"166157453942", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"1450261806786", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOGAEALx2IEBTkr8ijPCSVSMQIFERXEsyGY4ccMGuPnt8pPl
y/11e3xSSsvGcn0u73lty1TmlY0col02ccEQGO+2k6pi+Tfkt7uOQhRslUOA
vPtxKzMpAoUQeQ/jz6E1zaAc6buOQyZAUrgJSgiU9+Q0g1VibAQhVN7zsBFn
kKJZqsoX7fVu/Q==
   "], -16, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448701544382*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"1020", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"153594", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"6284328", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"143183748", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"2263462220", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"27629200704", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"277248629688", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"2381868216474", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0r0NAjEMhuGADoH424EBkJzPPsc3wklUjECBREVxLMhm5JyGDc7Nm5SP
ku/yeN+f35TS1NXcXtNnXNfLFeOqHhSimxmUCUs7/rt1U8/9ICE8rbtZpTBh
WAhQ694fSzgbF4kEO/jUoSwKhNrX0WVFMYCoUKSRnRqtQKzy1CJ96NltbNnU
kFWK/AAY42+E
   "], -8, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448713350781*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114487258243113`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"513", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"78310", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"3363975", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"79758324", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"1299802853", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"16246159636", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"166157453942", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"1450261806786", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOGAEALx2IEBTkr8ijPCSVSMQIFERXEsyGY4ccMGuPnt8pPl
y/11e3xSSsvGcn0u73lty1TmlY0col02ccEQGO+2k6pi+Tfkt7uOQhRslUOA
vPtxKzMpAoUQeQ/jz6E1zaAc6buOQyZAUrgJSgiU9+Q0g1VibAQhVN7zsBFn
kKJZqsoX7fVu/Q==
   "], -16, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114487385080338`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"2022", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"298098", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"11231832", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"236529006", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"3492801490", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"40255936728", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"384942678726", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"3175580377020", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rkNQjEQRVGDQIi1BwpAms2emRK+REQJBEhEBJ8G6QwvCR0wybXDo2ef
76/b45NSmlc11+f8npb1cpFpUQ8I0XUDERCF0IxuuskN3EJ4RrdNhUiMxpHW
2vW1uGRygBKCNLpvMBYnAxT/t+a3hyYToJydi1KkX3bso5m4UFFTivSgp25D
zdmAVYHgC/1Db7k=
   "], -8, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114487513006067`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448763624549*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["2", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"1014", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"150560", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"5836728", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"126287952", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"1909741738", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"22473602648", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"218915014576", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"1836330500436", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN07kNQjEMgOGAQCCuHRgAybeTEZ5ExQgUSFQUjwXZjBwNG+DmT8pPjnO+
v26PT0ppXtVcn/N7WtbLhaZFPSBE1w2EgBJCM7rpJgW1f0t+u20qzWxOOQRo
dNeHRUbZi0barH2HFSgu6BxpZIcmIxJnAzKJRDt2GuZS1x9F3UKoRk/9QesH
YAYFELYvOLJveQ==
   "], -16, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.71144877539719*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"2022", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"298098", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"11231832", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"236529006", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"3492801490", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"40255936728", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"384942678726", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"3175580377020", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rkNQjEQRVGDQIi1BwpAms2emRK+REQJBEhEBJ8G6QwvCR0wybXDo2ef
76/b45NSmlc11+f8npb1cpFpUQ8I0XUDERCF0IxuuskN3EJ4RrdNhUiMxpHW
2vW1uGRygBKCNLpvMBYnAxT/t+a3hyYToJydi1KkX3bso5m4UFFTivSgp25D
zdmAVYHgC/1Db7k=
   "], -8, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114487881035347`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "64"}], "-", 
   RowBox[{"18947", " ", "q"}], "-", 
   RowBox[{"1085411", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"30219934", " ", 
    SuperscriptBox["q", "3"]}], "-", 
   RowBox[{"546724727", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"7364541128", " ", 
    SuperscriptBox["q", "5"]}], "-", 
   RowBox[{"79747231968", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"728488843533", " ", 
    SuperscriptBox["q", "7"]}], "-", 
   RowBox[{"5800348839724", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, 0, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOEgTojHwQ4MgOTETmyPcBIVI1AgUVEcC7IZdrKEmz8pP9m+
Pj+P1y+ltE6W+3v9Llv73BotG3shRHcuyqLEITij+44CqZRzCNDowVkIJati
pB0e3VWpcSEukfZ4chhjI19kkRCm0bnLlG1gmLVFop07rQiJCGFFDKEavfRL
EwA0Haod3B8p2XCF
   "], 0, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448800096513*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", 
      RowBox[{"2", "/", "3"}]]]}], "-", 
   RowBox[{"513", " ", 
    SuperscriptBox["q", 
     RowBox[{"1", "/", "3"}]]}], "-", 
   RowBox[{"78310", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "/", "3"}]]}], "-", 
   RowBox[{"3363975", " ", 
    SuperscriptBox["q", 
     RowBox[{"7", "/", "3"}]]}], "-", 
   RowBox[{"79758324", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "/", "3"}]]}], "-", 
   RowBox[{"1299802853", " ", 
    SuperscriptBox["q", 
     RowBox[{"13", "/", "3"}]]}], "-", 
   RowBox[{"16246159636", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "/", "3"}]]}], "-", 
   RowBox[{"166157453942", " ", 
    SuperscriptBox["q", 
     RowBox[{"19", "/", "3"}]]}], "-", 
   RowBox[{"1450261806786", " ", 
    SuperscriptBox["q", 
     RowBox[{"22", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -16, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rsNAjEMgOGAEALx2IEBTkr8ijPCSVSMQIFERXEsyGY4ccMGuPnt8pPl
y/11e3xSSsvGcn0u73lty1TmlY0col02ccEQGO+2k6pi+Tfkt7uOQhRslUOA
vPtxKzMpAoUQeQ/jz6E1zaAc6buOQyZAUrgJSgiU9+Q0g1VibAQhVN7zsBFn
kKJZqsoX7fVu/Q==
   "], -16, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.711448812718782*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["4", 
     SuperscriptBox["q", 
      RowBox[{"1", "/", "3"}]]]}], "-", 
   RowBox[{"2022", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "/", "3"}]]}], "-", 
   RowBox[{"298098", " ", 
    SuperscriptBox["q", 
     RowBox[{"5", "/", "3"}]]}], "-", 
   RowBox[{"11231832", " ", 
    SuperscriptBox["q", 
     RowBox[{"8", "/", "3"}]]}], "-", 
   RowBox[{"236529006", " ", 
    SuperscriptBox["q", 
     RowBox[{"11", "/", "3"}]]}], "-", 
   RowBox[{"3492801490", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "/", "3"}]]}], "-", 
   RowBox[{"40255936728", " ", 
    SuperscriptBox["q", 
     RowBox[{"17", "/", "3"}]]}], "-", 
   RowBox[{"384942678726", " ", 
    SuperscriptBox["q", 
     RowBox[{"20", "/", "3"}]]}], "-", 
   RowBox[{"3175580377020", " ", 
    SuperscriptBox["q", 
     RowBox[{"23", "/", "3"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], 
     RowBox[{"193", "/", "24"}]],
    SeriesData[$CellContext`q, 0, {}, -8, 193, 24],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, CompressedData["
1:eJzN0rkNQjEQRVGDQIi1BwpAms2emRK+REQJBEhEBJ8G6QwvCR0wybXDo2ef
76/b45NSmlc11+f8npb1cpFpUQ8I0XUDERCF0IxuuskN3EJ4RrdNhUiMxpHW
2vW1uGRygBKCNLpvMBYnAxT/t+a3hyYToJydi1KkX3bso5m4UFFTivSgp25D
zdmAVYHgC/1Db7k=
   "], -8, 193, 24],
  Editable->False]], "Print",
 CellChangeTimes->{3.7114488251874847`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{846, 945},
WindowMargins->{{-10, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7638, 236, 473, "Input"],
Cell[8199, 258, 1214, 32, 101, "Text"],
Cell[9416, 292, 135, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[9576, 299, 2145, 63, 165, "Input"],
Cell[11724, 364, 1969, 54, 142, "Output"],
Cell[13696, 420, 2516, 64, 142, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16249, 489, 281, 8, 32, "Input"],
Cell[16533, 499, 1334, 37, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17904, 541, 432, 11, 32, "Input"],
Cell[18339, 554, 1314, 36, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19690, 595, 2926, 79, 187, "Input"],
Cell[22619, 676, 1343, 37, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23999, 718, 2727, 75, 165, "Input"],
Cell[26729, 795, 1600, 47, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28366, 847, 2727, 75, 165, "Input"],
Cell[31096, 924, 1712, 51, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32845, 980, 2727, 75, 165, "Input"],
Cell[35575, 1057, 1718, 51, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37330, 1113, 2727, 75, 165, "Input"],
Cell[40060, 1190, 1716, 51, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41813, 1246, 2729, 75, 165, "Input"],
Cell[44545, 1323, 1718, 51, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46300, 1379, 2726, 75, 165, "Input"],
Cell[49029, 1456, 1717, 51, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50783, 1512, 2726, 75, 165, "Input"],
Cell[53512, 1589, 1719, 51, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55268, 1645, 2727, 75, 165, "Input"],
Cell[57998, 1722, 1723, 51, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59758, 1778, 2727, 75, 165, "Input"],
Cell[62488, 1855, 1725, 51, 101, "Output"]
}, Open  ]],
Cell[64228, 1909, 370, 7, 55, "Input"],
Cell[64601, 1918, 154, 3, 32, "Input"],
Cell[64758, 1923, 17410, 539, 679, "Input"],
Cell[82171, 2464, 5487, 172, 219, "Input"],
Cell[CellGroupData[{
Cell[87683, 2640, 2136, 64, 143, "Input"],
Cell[89822, 2706, 2010, 55, 142, "Output"],
Cell[91835, 2763, 2569, 66, 142, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94441, 2834, 381, 10, 32, "Input"],
Cell[94825, 2846, 1338, 37, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96200, 2888, 291, 7, 32, "Input"],
Cell[96494, 2897, 1309, 36, 81, "Output"]
}, Open  ]],
Cell[97818, 2936, 13176, 410, 518, "Input"],
Cell[110997, 3348, 3087, 86, 187, "Input"],
Cell[CellGroupData[{
Cell[114109, 3438, 668, 20, 55, "Input"],
Cell[CellGroupData[{
Cell[114802, 3462, 1371, 37, 46, "Print"],
Cell[116176, 3501, 1635, 48, 66, "Print"],
Cell[117814, 3551, 1720, 50, 86, "Print"],
Cell[119537, 3603, 1771, 51, 86, "Print"],
Cell[121311, 3656, 1763, 51, 86, "Print"],
Cell[123077, 3709, 1730, 50, 86, "Print"],
Cell[124810, 3761, 1712, 50, 86, "Print"],
Cell[126525, 3813, 1729, 50, 86, "Print"],
Cell[128257, 3865, 1772, 51, 86, "Print"],
Cell[130032, 3918, 1748, 51, 86, "Print"],
Cell[131783, 3971, 1773, 51, 86, "Print"],
Cell[133559, 4024, 1764, 51, 86, "Print"],
Cell[135326, 4077, 1719, 50, 86, "Print"],
Cell[137048, 4129, 1760, 51, 86, "Print"],
Cell[138811, 4182, 1760, 51, 86, "Print"],
Cell[140574, 4235, 1717, 50, 86, "Print"]
}, Open  ]],
Cell[142306, 4288, 4950, 77, 91, "Message"],
Cell[CellGroupData[{
Cell[147281, 4369, 1735, 50, 86, "Print"],
Cell[149019, 4421, 1767, 51, 86, "Print"],
Cell[150789, 4474, 1721, 50, 86, "Print"]
}, Open  ]],
Cell[152525, 4527, 5026, 77, 141, "Message"],
Cell[157554, 4606, 1760, 51, 86, "Print"],
Cell[159317, 4659, 4965, 76, 170, "Message"],
Cell[CellGroupData[{
Cell[164307, 4739, 1760, 51, 86, "Print"],
Cell[166070, 4792, 1771, 51, 86, "Print"],
Cell[167844, 4845, 1771, 51, 86, "Print"]
}, Open  ]]
}, Open  ]],
Cell[169642, 4900, 370, 7, 55, "Input"],
Cell[CellGroupData[{
Cell[170037, 4911, 3309, 91, 187, "Input"],
Cell[173349, 5004, 1635, 42, 121, "Output"],
Cell[174987, 5048, 1623, 42, 121, "Output"],
Cell[176613, 5092, 1597, 41, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178247, 5138, 368, 9, 32, "Input"],
Cell[178618, 5149, 1312, 36, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179967, 5190, 367, 9, 32, "Input"],
Cell[180337, 5201, 1296, 36, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181670, 5242, 349, 8, 32, "Input"],
Cell[182022, 5252, 1326, 36, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183385, 5293, 2488, 69, 143, "Input"],
Cell[185876, 5364, 258, 7, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186171, 5376, 2228, 62, 121, "Input"],
Cell[188402, 5440, 1676, 50, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190115, 5495, 2224, 62, 121, "Input"],
Cell[192342, 5559, 260, 7, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192639, 5571, 2228, 62, 121, "Input"],
Cell[194870, 5635, 1691, 50, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196598, 5690, 2081, 59, 165, "Input"],
Cell[198682, 5751, 1513, 40, 95, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200232, 5796, 2185, 60, 121, "Input"],
Cell[202420, 5858, 1544, 47, 104, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204001, 5910, 1328, 39, 77, "Input"],
Cell[205332, 5951, 1639, 43, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207008, 5999, 248, 6, 32, "Input"],
Cell[207259, 6007, 1320, 37, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208616, 6049, 251, 6, 32, "Input"],
Cell[208870, 6057, 1249, 35, 81, "Output"]
}, Open  ]],
Cell[210134, 6095, 370, 7, 55, "Input"],
Cell[210507, 6104, 203, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[210735, 6112, 1715, 50, 99, "Input"],
Cell[212453, 6164, 1907, 51, 146, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214397, 6220, 3946, 105, 231, "Input"],
Cell[CellGroupData[{
Cell[218368, 6329, 2173, 52, 86, "Print"],
Cell[220544, 6383, 2173, 52, 86, "Print"],
Cell[222720, 6437, 1843, 50, 86, "Print"],
Cell[224566, 6489, 2173, 52, 86, "Print"],
Cell[226742, 6543, 2175, 52, 86, "Print"],
Cell[228920, 6597, 1843, 50, 86, "Print"],
Cell[230766, 6649, 2173, 52, 86, "Print"],
Cell[232942, 6703, 2173, 52, 86, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235164, 6761, 2373, 61, 143, "Input"],
Cell[237540, 6824, 4650, 68, 192, "Message"],
Cell[242193, 6894, 245, 7, 25, "Print"],
Cell[242441, 6903, 4499, 67, 192, "Message"],
Cell[CellGroupData[{
Cell[246965, 6974, 245, 7, 25, "Print"],
Cell[247213, 6983, 2468, 71, 126, "Print"]
}, Open  ]],
Cell[249696, 7057, 1617, 25, 80, "Message"],
Cell[251316, 7084, 551, 11, 23, "Message"],
Cell[251870, 7097, 243, 7, 25, "Print"],
Cell[252116, 7106, 845, 15, 45, "Message"],
Cell[CellGroupData[{
Cell[252986, 7125, 245, 7, 25, "Print"],
Cell[253234, 7134, 5987, 114, 126, "Print"],
Cell[259224, 7250, 243, 7, 25, "Print"],
Cell[259470, 7259, 243, 7, 25, "Print"]
}, Open  ]],
Cell[259728, 7269, 826, 14, 44, "Message"],
Cell[260557, 7285, 5995, 114, 126, "Print"]
}, Open  ]],
Cell[266567, 7402, 142, 3, 32, "Input"],
Cell[266712, 7407, 4489, 127, 231, "Input"],
Cell[CellGroupData[{
Cell[271226, 7538, 423, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[271674, 7553, 1933, 52, 104, "Print"],
Cell[273610, 7607, 2418, 70, 126, "Print"],
Cell[276031, 7679, 2417, 70, 126, "Print"],
Cell[278451, 7751, 1885, 50, 104, "Print"],
Cell[280339, 7803, 2416, 70, 126, "Print"],
Cell[282758, 7875, 2417, 70, 126, "Print"],
Cell[285178, 7947, 1931, 52, 104, "Print"],
Cell[287112, 8001, 2416, 70, 126, "Print"],
Cell[289531, 8073, 2419, 70, 126, "Print"]
}, Open  ]]
}, Open  ]],
Cell[291977, 8147, 370, 7, 55, "Input"],
Cell[292350, 8156, 177, 4, 32, "Input"],
Cell[CellGroupData[{
Cell[292552, 8164, 1943, 58, 121, "Input"],
Cell[294498, 8224, 725, 21, 51, "Output"]
}, Open  ]],
Cell[295238, 8248, 5806, 149, 341, "Input"],
Cell[301047, 8399, 1775, 48, 99, "Input"],
Cell[302825, 8449, 1563, 42, 99, "Input"],
Cell[CellGroupData[{
Cell[304413, 8495, 415, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[304853, 8510, 1900, 50, 104, "Print"],
Cell[306756, 8562, 1902, 50, 86, "Print"],
Cell[308661, 8614, 1895, 50, 86, "Print"],
Cell[310559, 8666, 1898, 50, 86, "Print"],
Cell[312460, 8718, 1893, 50, 86, "Print"],
Cell[314356, 8770, 1900, 50, 86, "Print"],
Cell[316259, 8822, 1893, 50, 86, "Print"],
Cell[318155, 8874, 1895, 50, 86, "Print"],
Cell[320053, 8926, 1895, 50, 86, "Print"],
Cell[321951, 8978, 1902, 50, 86, "Print"],
Cell[323856, 9030, 1893, 50, 86, "Print"],
Cell[325752, 9082, 1900, 50, 86, "Print"],
Cell[327655, 9134, 1893, 50, 86, "Print"],
Cell[329551, 9186, 1900, 50, 86, "Print"]
}, Open  ]]
}, Open  ]],
Cell[331478, 9240, 210, 5, 32, "Input"],
Cell[331691, 9247, 5044, 127, 275, "Input"],
Cell[CellGroupData[{
Cell[336760, 9378, 297, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[337082, 9390, 1933, 51, 86, "Print"],
Cell[339018, 9443, 2348, 67, 106, "Print"],
Cell[341369, 9512, 2442, 71, 126, "Print"],
Cell[343814, 9585, 2465, 71, 126, "Print"],
Cell[346282, 9658, 2436, 71, 126, "Print"],
Cell[348721, 9731, 2458, 71, 126, "Print"],
Cell[351182, 9804, 2443, 71, 126, "Print"],
Cell[353628, 9877, 2359, 69, 128, "Print"],
Cell[355990, 9948, 2450, 71, 126, "Print"],
Cell[358443, 10021, 2473, 71, 126, "Print"],
Cell[360919, 10094, 2450, 71, 126, "Print"],
Cell[363372, 10167, 2467, 71, 126, "Print"]
}, Open  ]],
Cell[365854, 10241, 1702, 26, 91, "Message"],
Cell[CellGroupData[{
Cell[367581, 10271, 2450, 71, 126, "Print"],
Cell[370034, 10344, 2465, 71, 126, "Print"]
}, Open  ]]
}, Open  ]],
Cell[372526, 10419, 141, 3, 32, "Input"],
Cell[372670, 10424, 2577, 60, 121, "Input"],
Cell[375250, 10486, 4866, 123, 253, "Input"],
Cell[CellGroupData[{
Cell[380141, 10613, 426, 12, 32, "Input"],
Cell[CellGroupData[{
Cell[380592, 10629, 1144, 32, 46, "Print"],
Cell[381739, 10663, 1344, 41, 46, "Print"],
Cell[383086, 10706, 1458, 44, 66, "Print"],
Cell[384547, 10752, 1465, 44, 66, "Print"],
Cell[386015, 10798, 1456, 44, 66, "Print"],
Cell[387474, 10844, 1461, 44, 66, "Print"],
Cell[388938, 10890, 1454, 44, 66, "Print"],
Cell[390395, 10936, 1142, 32, 46, "Print"],
Cell[391540, 10970, 1343, 41, 46, "Print"],
Cell[392886, 11013, 1458, 44, 66, "Print"],
Cell[394347, 11059, 1463, 44, 66, "Print"],
Cell[395813, 11105, 1456, 44, 66, "Print"],
Cell[397272, 11151, 1459, 44, 66, "Print"],
Cell[398734, 11197, 1454, 44, 66, "Print"]
}, Open  ]]
}, Open  ]],
Cell[400215, 11245, 142, 3, 32, "Input"],
Cell[400360, 11250, 4167, 113, 209, "Input"],
Cell[404530, 11365, 3811, 106, 209, "Input"],
Cell[408344, 11473, 2497, 68, 121, "Input"],
Cell[CellGroupData[{
Cell[410866, 11545, 125, 2, 32, "Input"],
Cell[410994, 11549, 2710, 85, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413741, 11639, 125, 2, 32, "Input"],
Cell[413869, 11643, 2742, 86, 193, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[416648, 11734, 671, 14, 32, "Input"],
Cell[CellGroupData[{
Cell[417344, 11752, 1157, 33, 46, "Print"],
Cell[418504, 11787, 1385, 43, 68, "Print"],
Cell[419892, 11832, 1150, 33, 46, "Print"],
Cell[421045, 11867, 1385, 43, 68, "Print"],
Cell[422433, 11912, 1152, 33, 46, "Print"],
Cell[423588, 11947, 1385, 43, 68, "Print"],
Cell[424976, 11992, 1150, 33, 46, "Print"],
Cell[426129, 12027, 1390, 43, 68, "Print"],
Cell[427522, 12072, 1148, 33, 46, "Print"],
Cell[428673, 12107, 1387, 43, 68, "Print"],
Cell[430063, 12152, 1150, 33, 46, "Print"],
Cell[431216, 12187, 1384, 43, 68, "Print"],
Cell[432603, 12232, 1152, 33, 46, "Print"],
Cell[433758, 12267, 1385, 43, 68, "Print"]
}, Open  ]]
}, Open  ]],
Cell[435170, 12314, 436, 8, 55, "Input"],
Cell[435609, 12324, 320, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[435954, 12336, 1820, 55, 121, "Input"],
Cell[437777, 12393, 723, 21, 51, "Output"]
}, Open  ]],
Cell[438515, 12417, 141, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[438681, 12424, 7272, 182, 341, "Input"],
Cell[CellGroupData[{
Cell[445978, 12610, 1146, 32, 64, "Print"],
Cell[447127, 12644, 1127, 32, 46, "Print"],
Cell[448257, 12678, 1127, 32, 46, "Print"],
Cell[449387, 12712, 1122, 32, 46, "Print"],
Cell[450512, 12746, 1125, 32, 46, "Print"],
Cell[451640, 12780, 1126, 32, 46, "Print"],
Cell[452769, 12814, 1122, 32, 46, "Print"],
Cell[453894, 12848, 1124, 32, 46, "Print"],
Cell[455021, 12882, 1124, 32, 46, "Print"],
Cell[456148, 12916, 1122, 32, 46, "Print"],
Cell[457273, 12950, 1126, 32, 46, "Print"],
Cell[458402, 12984, 1125, 32, 46, "Print"],
Cell[459530, 13018, 1122, 32, 46, "Print"],
Cell[460655, 13052, 1125, 32, 46, "Print"],
Cell[461783, 13086, 1125, 32, 46, "Print"]
}, Open  ]]
}, Open  ]],
Cell[462935, 13122, 328, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[463288, 13135, 5667, 135, 297, "Input"],
Cell[468958, 13272, 1313, 21, 70, "Message"],
Cell[CellGroupData[{
Cell[470296, 13297, 1164, 32, 46, "Print"],
Cell[471463, 13331, 1368, 41, 46, "Print"],
Cell[472834, 13374, 1488, 44, 66, "Print"],
Cell[474325, 13420, 1469, 44, 66, "Print"],
Cell[475797, 13466, 1487, 44, 66, "Print"],
Cell[477287, 13512, 1479, 44, 66, "Print"]
}, Open  ]],
Cell[478781, 13559, 1474, 24, 90, "Message"],
Cell[CellGroupData[{
Cell[480280, 13587, 1476, 44, 66, "Print"],
Cell[481759, 13633, 1488, 44, 66, "Print"],
Cell[483250, 13679, 1492, 44, 66, "Print"]
}, Open  ]],
Cell[484757, 13726, 3301, 52, 141, "Message"],
Cell[488061, 13780, 550, 11, 23, "Message"],
Cell[488614, 13793, 1477, 44, 66, "Print"],
Cell[490094, 13839, 6173, 91, 204, "Message"],
Cell[496270, 13932, 1477, 44, 66, "Print"],
Cell[497750, 13978, 4208, 64, 191, "Message"],
Cell[501961, 14044, 1495, 44, 66, "Print"],
Cell[503459, 14090, 4208, 64, 191, "Message"],
Cell[507670, 14156, 549, 11, 23, "Message"],
Cell[CellGroupData[{
Cell[508244, 14171, 1478, 44, 66, "Print"],
Cell[509725, 14217, 1494, 44, 66, "Print"],
Cell[511222, 14263, 1493, 44, 66, "Print"]
}, Open  ]]
}, Open  ]],
Cell[512742, 14311, 185, 5, 32, "Input"],
Cell[512930, 14318, 5391, 135, 253, "Input"],
Cell[518324, 14455, 6774, 179, 385, "Input"],
Cell[CellGroupData[{
Cell[525123, 14638, 618, 14, 32, "Input"],
Cell[CellGroupData[{
Cell[525766, 14656, 1136, 32, 46, "Print"],
Cell[526905, 14690, 1443, 44, 66, "Print"]
}, Open  ]],
Cell[528363, 14737, 2542, 40, 120, "Message"],
Cell[CellGroupData[{
Cell[530930, 14781, 1446, 44, 66, "Print"],
Cell[532379, 14827, 1447, 44, 66, "Print"]
}, Open  ]],
Cell[533841, 14874, 1473, 24, 70, "Message"],
Cell[535317, 14900, 1474, 24, 90, "Message"],
Cell[536794, 14926, 1313, 21, 70, "Message"],
Cell[538110, 14949, 552, 11, 23, "Message"],
Cell[CellGroupData[{
Cell[538687, 14964, 1449, 44, 66, "Print"],
Cell[540139, 15010, 1137, 32, 46, "Print"],
Cell[541279, 15044, 1336, 41, 46, "Print"]
}, Open  ]],
Cell[542630, 15088, 2525, 40, 120, "Message"],
Cell[CellGroupData[{
Cell[545180, 15132, 1446, 44, 66, "Print"],
Cell[546629, 15178, 1446, 44, 66, "Print"],
Cell[548078, 15224, 1451, 44, 66, "Print"],
Cell[549532, 15270, 1137, 32, 46, "Print"],
Cell[550672, 15304, 1445, 44, 66, "Print"],
Cell[552120, 15350, 1450, 44, 66, "Print"],
Cell[553573, 15396, 1448, 44, 66, "Print"],
Cell[555024, 15442, 1449, 44, 66, "Print"]
}, Open  ]]
}, Open  ]],
Cell[556500, 15490, 164, 4, 32, "Input"],
Cell[556667, 15496, 1890, 52, 121, "Input"],
Cell[558560, 15550, 13303, 348, 561, "Input"],
Cell[CellGroupData[{
Cell[571888, 15902, 420, 11, 32, "Input"],
Cell[CellGroupData[{
Cell[572333, 15917, 1128, 32, 46, "Print"],
Cell[573464, 15951, 1438, 44, 66, "Print"]
}, Open  ]],
Cell[574917, 15998, 2837, 45, 91, "Message"],
Cell[577757, 16045, 1440, 44, 66, "Print"],
Cell[579200, 16091, 2860, 45, 141, "Message"],
Cell[CellGroupData[{
Cell[582085, 16140, 1125, 32, 46, "Print"],
Cell[583213, 16174, 1438, 44, 66, "Print"],
Cell[584654, 16220, 1435, 44, 66, "Print"],
Cell[586092, 16266, 1127, 32, 46, "Print"],
Cell[587222, 16300, 1440, 44, 66, "Print"],
Cell[588665, 16346, 1442, 44, 66, "Print"],
Cell[590110, 16392, 1125, 32, 46, "Print"],
Cell[591238, 16426, 1440, 44, 66, "Print"],
Cell[592681, 16472, 1442, 44, 66, "Print"],
Cell[594126, 16518, 1125, 32, 46, "Print"],
Cell[595254, 16552, 1438, 44, 66, "Print"],
Cell[596695, 16598, 1442, 44, 66, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)


